On turning waves for the inhomogeneous Muskat problem: a computer-assisted proof

We exhibit a family of graphs that develop turning singularities (i.e. their Lipschitz seminorm blows up and they cease to be a graph, passing from the stable to the unstable regime) for the inhomogeneous, two-phase Muskat problem where the permeability is given by a nonnegative step function. We study the influence of different choices of the permeability and different boundary conditions (both at infinity and considering finite/infinite depth) in the development or prevention of singularities for short time. In the general case (inhomogeneous, confined) we prove a bifurcation diagram concerning the appearance or not of singularities when the depth of the medium and the permeabilities change. The proofs are carried out using a combination of classical analysis techniques and computer-assisted verification.

==> Supplementary_Material_v2/Lemma_5/Lemma_5.cpp <==
// Proof of Lemma 5. The program computes an enclosure of the
// L^{\infty} norm of the function "f". Since the intention
// was not to develop a general-purpose program, many things are hardcoded
// and there are no user-supplied parameters.

// The computation is done in a recursive way: if the interval of the enclosure
// of 'f' is not small enough (smaller than TOL), we split the domain I in half
// and call recursively to get the L^{\infty} norm of each half I_L and I_R. 
// Finally, we merge the result by setting \|f\|_{L^{\infty}(I)} \subset
// \max \{\|f\|_{L^{\infty}(I_L)},\|f\|_{L^{\infty}(I_R)}\}.

// All calculations are done using rigorous arithmetics using the C-XSC library.

// Usage: ./Lemma_5

// OUTPUT: [ 0.646273239350, 0.646274665809]


#include "interval.hpp"

#include <iostream>

using namespace cxsc;
using namespace std;

#define TOL 2e-6

interval f(const interval& x){
  return abs((interval)3.0/(Pi_interval)*(sin((interval)3.0*x)/(interval)3.0 - sin(x)/(interval)2.5*(exp(-sqr(x+(interval)2.0))+exp(-sqr(x -(interval)2.0)))));
}

interval ComputeMaximum(const interval& x){
  interval fcurr = f(x);
  if (diam(fcurr) > TOL){
    interval left,right,fl,fr;
    left = interval(Inf(x),mid(x)); right = interval(mid(x),Sup(x));
    fl = ComputeMaximum(left); fr = ComputeMaximum(right);
    return interval(max(Inf(fl),Inf(fr)),max(Sup(fl),Sup(fr)));
  }
  return fcurr;
}

int main(int argc, char* argv[]){
  cout << SetPrecision(15,12);
  interval I = -Pi_interval | Pi_interval;
  cout << ComputeMaximum(I) << endl;   
  return 0;
}



==> Supplementary_Material_v2/Theorem_1/Theorem_1.cpp <==
// Proof of Theorem 1 in the paper. Case Flat at infinity.

// We validate the sign of two integrals, a positive and a negative one,
// concerning a function of the velocity in the non-confined regime and the
// confined respectively.
// The integrals are split into three parts since some of the functions are
// piecewise defined, see below. Moreover, a singularity occurs at alpha = 0, 
// in which the integral becomes singular in the sense that the integrand
// is of type 0/0 in the limit, although continuous.
// To overcome this difficulty, we integrate in a small neighborhood of zero,
// doing Taylor series both in the numerator and the denominator.
// In order to speed up some calculations, some functions are duplicated
// depending on the input/output data types (either interval or itaylor).
// Every integral (except the singular part) is computed using Simpson's
// rule on a uniform mesh of N subintervals, where N is specified by the user.
//
// All calculations are done using rigorous arithmetics using the C-XSC library.

// Usage: ./Theorem_1 N
// N = Number of intervals in which we discretize the integrals

// Output:
//
// RESULTS: (N = 8192)
// Positive integral = [ 0.02121721922547791655544457, 0.02121727300709871227857307]
// Negative integral = [-0.01368197344584986922810810,-0.01368191981936543906439585]

// DIAMETERS
// 0.00000005378162079572312848
// 0.00000005362648443016371225

#include "interval.hpp"
#include "itaylor.hpp"
#include <iostream>
#include <cassert>

// Maximum number of points of the quadrature
#define MAXN 5000000
// Maximum order of the Taylor expansion for the Newton-Cotes quadratures.
#define ORDER_TAYLOR 4 
// Maximum order of the Taylor expansion of the singularity at 0.
#define ORDER_TAYLOR_SINGULARITY 6

using namespace cxsc;
using namespace std;
using namespace taylor;	

///////////////////////////////////////////////////////////
// BEGIN DEFINITION OF THE CURVES
///////////////////////////////////////////////////////////

// Parametrization of the curve: itaylor data type
itaylor z1(const itaylor& alpha, const interval& K){
  return alpha - sin(alpha)*exp(-K*sqr(alpha));
}

// We define each piece of the piecewise defined function by the numbers 0,1 or 2.
itaylor z2(const itaylor& x, int part){
  if (part == 0){
    return sin(3.0*x)/(interval)3.0;
  }
  else if (part == 1){
    return -x + Pid3_interval;
  }
  else if (part == 2){
    return x - 2.0*Pid3_interval;
  }
  // We should never arrive here: there are only 3 pieces!
  cerr << "Incorrect integration part" << endl;
  assert(false);
}

// Parametrization of the curve: interval data type
interval z1(const interval& alpha, const interval& K){
  return alpha - sin(alpha)*exp(-K*sqr(alpha));
}

interval z2(const interval& x, int part){
  if (part == 0){
    return sin(3.0*x)/(interval)3.0;
  }
  else if (part == 1){
    return -x + Pid3_interval;
  }
  else if (part == 2){
    return x - 2.0*Pid3_interval;
  }
  // We should never arrive here
  cerr << "Incorrect integration part" << endl;
  assert(false);
}

///////////////////////////////////////////////////////////
// END DEFINITION OF THE CURVES
///////////////////////////////////////////////////////////

///////////////////////////////////////////////////////////
// BEGIN DEFINITION OF THE INTEGRANDS
///////////////////////////////////////////////////////////

// Integrand of the positive integral: interval data type
interval integrand_pos(const interval& alpha, const interval& K, int part_z2){
  itaylor x(1,alpha);
  itaylor ITZ1 = z1(x,K);
  interval Z2 = z2(alpha,part_z2);
  interval Z1 = get_j_coef(ITZ1,0);
  interval DZ1 = get_j_coef(ITZ1,1);
  return (interval)4.0*DZ1*Z1*Z2/(sqr(sqr(Z1)+sqr(Z2)));
}


// Integrand of the negative integral: interval data type
interval integrand_neg(const interval& alpha, const interval& K, int part_z2){
  itaylor x(1,alpha);
  itaylor ITZ1 = z1(x,K);
  interval Z2 = z2(alpha,part_z2);
  interval Z1 = get_j_coef(ITZ1,0);
  interval DZ1 = get_j_coef(ITZ1,1);
  return DZ1*sinh(Z1)*sin(Z2)*((interval)1.0/sqr(cosh(Z1) - cos(Z2)) + (interval)1.0/sqr(cosh(Z1) + cos(Z2)));
}


// Integrand of the positive integral: itaylor data type
itaylor integrand_pos(const interval& x, const interval& K, int part_z2, int order){
  itaylor x_it = itaylor(order+1,x);
  itaylor Z1 = z1(x_it,K);
  itaylor DZ1 = diff(Z1, 1);
  Z1 = trunc(Z1,order);
  x_it = trunc(x_it,order);
  itaylor Z2 = z2(x_it,part_z2);
  // Now, Z1 and DZ1 are 'order'-order itaylor objects
  return (interval)4.0*DZ1*Z1*Z2/(sqr(sqr(Z1)+sqr(Z2)));
}

// Integrand of the negative integral: itaylor data type
itaylor integrand_neg(const interval& x, const interval& K, int part_z2, int order){
  itaylor x_it = itaylor(order+1,x);
  itaylor Z1 = z1(x_it,K);
  itaylor DZ1 = diff(Z1, 1);
  Z1 = trunc(Z1,order);
  x_it = trunc(x_it,order);
  itaylor Z2 = z2(x_it,part_z2);
  // Now, Z1 and DZ1 are 'order'-order itaylor objects
  return DZ1*sinh(Z1)*sin(Z2)*((interval)1.0/sqr(cosh(Z1) - cos(Z2)) + (interval)1.0/sqr(cosh(Z1) + cos(Z2)));
}




// Singular part of the positive integral
interval singularity_pos(const interval& alpha, const interval& K){
  itaylor x(ORDER_TAYLOR_SINGULARITY+1,alpha);
  itaylor Z1 = z1(x,K); itaylor DZ1 = diff(Z1,1); 
  Z1 = trunc(Z1,ORDER_TAYLOR_SINGULARITY);
  x = trunc(x,ORDER_TAYLOR_SINGULARITY);
  itaylor Z2 = z2(x,0);
  // taylor on the numerator
  itaylor num = sinh(Z1)*sin(Z2)*DZ1;
  // taylor on the singular part of the denominator
  itaylor den1 = sqr(cosh(Z1)-cosh(Z2));
  // Den is O(alpha^4), Num is O(alpha^6) when expanded around alpha = 0;
  // For the other summand, we expand up to alpha^6 in num, up to alpha^0 in den.
  itaylor den2 = sqr(cosh(Z1)+cos(Z2));
  return get_j_coef(num,6)/get_j_coef(den1,4)*sqr(alpha)/3 + get_j_coef(num,6)*power(alpha,6)/get_j_coef(den2,0)/7;
}

// Singular part of the negative integral
interval singularity_neg(const interval& alpha, const interval& K){
  itaylor x(ORDER_TAYLOR_SINGULARITY+1,alpha);
  itaylor Z1 = z1(x,K); itaylor DZ1 = diff(Z1,1); 
  Z1 = trunc(Z1,ORDER_TAYLOR_SINGULARITY);
  x = trunc(x,ORDER_TAYLOR_SINGULARITY);
  itaylor Z2 = z2(x,0);
  // taylor on the numerator
  itaylor num = (interval)4.0*Z1*Z2*DZ1;
  // taylor on the denominator
  itaylor den = sqr(sqr(Z1)+sqr(Z2));
  // Den is O(alpha^4), Num is O(alpha^6) when expanded around alpha = 0;
  return get_j_coef(num,6)/get_j_coef(den,4)*sqr(alpha)/3;
}

///////////////////////////////////////////////////////////
// END DEFINITION OF THE INTEGRANDS
///////////////////////////////////////////////////////////

///////////////////////////////////////////////////////////
// BEGIN DEFINITION OF THE INTEGRATION METHODS
///////////////////////////////////////////////////////////

// Simpson's method for the positive integral
interval Simpson_integrand_pos(const interval& left_abscissa, const interval& right_abscissa, 
                               const interval& K, int part_z2){
  interval mid_interval = (left_abscissa+right_abscissa)/(interval)2.0;
  interval alpha = left_abscissa|right_abscissa;
  interval dx = right_abscissa - left_abscissa;
  interval left = integrand_pos(left_abscissa,K,part_z2);
  interval mid = integrand_pos(mid_interval,K,part_z2);
  interval right = integrand_pos(right_abscissa,K,part_z2);
  itaylor error = integrand_pos(alpha,K,part_z2,ORDER_TAYLOR);
  return (left+4.0*mid+right-sqr(sqr(dx))/(interval)20.0*get_j_coef(error,4))/(interval)6.0;
}

// Simpson's method for the negative integral
interval Simpson_integrand_neg(const interval& left_abscissa, const interval& right_abscissa,
                               const interval& K, int part_z2){
  interval mid_interval = (left_abscissa+right_abscissa)/(interval)2.0;
  interval alpha = left_abscissa|right_abscissa;
  interval dx = right_abscissa - left_abscissa;
  interval left = integrand_neg(left_abscissa,K,part_z2);
  interval mid = integrand_neg(mid_interval,K,part_z2);
  interval right = integrand_neg(right_abscissa,K,part_z2);
  itaylor error = integrand_neg(alpha,K,part_z2,ORDER_TAYLOR);
  return (left+4.0*mid+right-sqr(sqr(dx))/(interval)20.0*get_j_coef(error,4))/(interval)6.0;
}

///////////////////////////////////////////////////////////
// END DEFINITION OF THE INTEGRATION METHODS
///////////////////////////////////////////////////////////


///////////////////////////////////////////////////////////
// BEGIN DEFINITION OF THE MESH GENERATION METHODS
///////////////////////////////////////////////////////////

// We keep the mesh for the three different integrands we have to compute depending on z2
// (recall that z2 is defined as a piecewise function) stored in an interval matrix of 
// 3 x N intervals (N subintervals each integral)

// For the first integral (the one going from 0 to pi/3) we strip out the domain in which
// the integrand becomes "singular" (in the sense of being 0/0).
interval mesh[3][MAXN];

// Builds the mesh for the integral between Left and pi/3. Left accounts for a small domain
// in which the integrand becomes a 0/0 type. We deal with that part in function 'singularity_pos'.
void build_mesh1(int N, const interval& Left){
  interval Full; Full = Pid3_interval; Full-= Left;
  for (int i=0;i<=N;i++){
    mesh[0][i] = (i)*Full;
    mesh[0][i] /= N;
    mesh[0][i] += Left;
  }
}

// Builds the mesh for the integral between pi/3 and pi/2.
void build_mesh2(int N){
  interval Full; Full = Pid2_interval; Full-= Pid3_interval;
  for (int i=0;i<=N;i++){
    mesh[1][i] = (i)*Full;
    mesh[1][i] /= N;
    mesh[1][i] += Pid3_interval;
  }
}

// Builds the mesh for the integral between pi/2 and 2*pi/3.
void build_mesh3(int N){
  interval Full; Full = 2.0*Pid3_interval; Full-= Pid2_interval;
  for (int i=0;i<=N;i++){
    mesh[2][i] = (i)*Full;
    mesh[2][i] /= N;
    mesh[2][i] += Pid2_interval;
  }
}

///////////////////////////////////////////////////////////
// END DEFINITION OF THE MESH GENERATION METHODS
///////////////////////////////////////////////////////////

int main(int argc, char* argv[]){
  cout << SetPrecision(29,26);
  if (argc != 2) {
    cout << "Usage: " << endl;
    cout << argv[0] << " N" << endl;
    cout << "N = Number of intervals in which we discretize the integrals" << endl;
    exit(0);
  }
  int N = atoi(argv[1]);
  // Neighbourhood of the singularity set to 1/128 which is representable exactly.
  interval Left; "[0.0078125,0.0078125]" >> Left;
  interval K; "[0.0001,0.0001]" >> K;
  build_mesh1(N,Left); build_mesh2(N); build_mesh3(N);
  interval respos, resneg; respos = 0.0; resneg = 0.0;
  
  // Computation of the non-singular part of the integral
  for (int mesh_index = 0; mesh_index < 3; mesh_index++){
    for (int i = 0; i < N; i++){
      interval dx; dx = mesh[mesh_index][i+1] - mesh[mesh_index][i];
      interval Ipos; interval Ineg;
      Ipos = Simpson_integrand_pos(mesh[mesh_index][i],mesh[mesh_index][i+1],K,mesh_index);
      Ineg = Simpson_integrand_neg(mesh[mesh_index][i],mesh[mesh_index][i+1],K,mesh_index);
      respos+=Ipos*dx;
      resneg+=Ineg*dx;
    }
  }
  
  // Computation of the singularity around zero
  interval singpos; singpos = 0.0;
  interval singneg; singneg = 0.0;
  singpos = singularity_pos(Left|0.0,K)*Left;
  singneg = singularity_neg(Left|0.0,K)*Left;
  
  // Output
  cout << "RESULTS" << endl;
  cout << "Positive integral = " << respos + singpos << endl;
  cout << "Negative integral = " << resneg + singneg << endl;
  cout << endl << "DIAMETERS" << endl;
  cout << diam(respos+singpos) << endl;
  cout << diam(resneg+singneg) << endl;
  return 0;
}


==> Supplementary_Material_v2/Theorem_2/Theorem_2.cpp <==
// Proof of Theorem 2(a/b/c) in the paper. Periodic Case.
//
// We use this program to validate two scenarios. In the first one, the
// contribution of the first term is negative, and the contribution of the
// second one is positive (for Kappa = -1), but with value smaller than the 
// absolute value of the first one. This shows that regardless of the value
// of Kappa, the curve will turn over.
//
// In the second and third scenarios, the contribution of the first integral cannot
// dominate the contribution of the second one. Hence, there exist values
// of Kappa for which the total sum is negative (and therefore the curve
// turns over) and others for which the total sum is positive (and the curve
// does not turn over). 
//
// The second scenario corresponds to the case for which the jump in permeabilities
// help the formation of singularities. In terms of the integrals, this means
// that the first integral is positive, but there exists a K_2 < 1 for which
// the total sum is negative (turning) for any Kappa > K_2.
//
// The third scenario is the other way around. In this case, the jump in
// permeabilities prevents the formation of singularities. In terms of the
// integrals, this means that the first integral is negative, but there exists
// a K_2 < 1 for which the total sum is positive (not turning) 
// for any Kappa > K_2.

// The first integral is a one-dimensional integral and is split into two
// parts, one corresponding to a singularity (of type 0/0, although continuous
// in the limit) and another corresponding to a smooth integrand.
// This integral (except the singular part) is computed using Simpson's
// rule on a uniform mesh of N subintervals, where N is specified by the user.
//
// The second integral is a two-dimensional integral with a smooth integrand.
// The integration is done in an adaptive way, using a 2D Simpson's rule and
// stopping the integration when the relative and absolute width of the results
// meet some tolerance criteria, otherwise splitting into four regions, cutting
// in each dimension in half. We also split if we have a too big integration 
// region and incur into division by zero. The number of recursive calls
// (i.e the number of boxes in which we integrate) is recorded.
// 
// We would like to remark that, unlike as in the flat at infinity case, there
// are neither tails nor their estimations in the 2D integral.
//
// In order to speed up some calculations, some functions are duplicated
// depending on the input/output data types (either interval, itaylor or dim2taylor).
// For the sake of clarity, we discarded the use of templates by duplicating code.
//
// All calculations are done using rigorous arithmetics using the C-XSC library.

// Usage: ./Theorem_2X N
// X = {A,B,C} depending on the case of the theorem.
// N = Number of intervals in which we discretize the first (1D) integral

// Output (Case a)
// RESULTS (N = 8192, RelTol = 1e-5, AbsTol = 1e-5, Kappa = 1)

// First = [-0.79107002766262757287307750,-0.79106993318555263172697777]
// Second = [-0.12703436280806582048263920,-0.12699367699735503167701722]
// Total = [-0.91810439047069347662244355,-0.91806361018290760789284377]

// DIAMETERS

// 0.00000009447707494114609972
// 0.00004068581071078880562197
// 0.00004078028778586872959977
// Number of recursive calls = 7305

// Output (Case b)
// RESULTS (N = 8192, RelTol = 1e-5, AbsTol = 1e-5, Kappa = 1)

// First = [ 0.12431251920759894824541902, 0.12431261021895034790674118]
// Second = [-0.14145493108849180319275263,-0.14141422932213182361849135]
// Total = [-0.01714241188089285494733361,-0.01710161910318147571175018]

// DIAMETERS

// 0.00000009101135139966132215
// 0.00004070176635997957426127
// 0.00004079277771137923558342
// Number of recursive calls = 5677

// Output (Case c)
// RESULTS (N = 8192, RelTol = 1e-5, AbsTol = 1e-5, Kappa = 1)

// First = [-0.18051960131221614358487671,-0.18051955791556401065278691]
// Second = [-0.21278187392555236723268309,-0.21271946630321911242411658]
// Total = [-0.39330147523776853857313541,-0.39323902421878309532132789]

// DIAMETERS

// 0.00000004339665213293208978
// 0.00006240762233325480856649
// 0.00006245101898544325180751
// Number of recursive calls = 6405


#include "interval.hpp"
#include "itaylor.hpp"
#include "dim2taylor.hpp"

#include <iostream>

#define MAXN 500000
using namespace cxsc;
using namespace std;
using namespace taylor;

// Maximum order of the Taylor expansion for the Newton-Cotes quadratures.
#define ORDER_TAYLOR 4 
// Maximum order of the Taylor expansion of the singularity at 0.
#define ORDER_TAYLOR_SINGULARITY 6

// Mesh for the first integral
interval mesh1[MAXN];

// Tolerances for the adaptive integration
const double abs_tol = 1e-5;
const double rel_tol = 1e-5;

// Number of recursive calls in the adaptive integration
int RecCalls = 0;

///////////////////////////////////////////////////////////
// BEGIN DEFINITION OF THE CURVES
///////////////////////////////////////////////////////////

// Parametrization of the curve: itaylor data type
itaylor z1(const itaylor& x){
  return x - sin(x);
}

itaylor z2(const itaylor& x){
  #ifdef CASE_A
    // Case turning independent of Kappa
    return sin((interval)3.0*x)/(interval)3.0 - sin(x)*(exp(-sqr(x+(interval)2.0))+exp(-sqr(x-(interval)2.0)));
  #elif CASE_B
    // Case turning dependent of Kappa: helping
    return sin(2.0*x)/(interval)2.0 - (interval)2.0/(interval)3.0*sin(x)*(exp(-sqr(x+(interval)2.0))+exp(-sqr(x-(interval)2.0)));
  #elif CASE_C
    // Case turning dependent of Kappa: prevention
    interval a,b; "[1.4,1.4]" >> a; "[0.5,0.5]" >> b;
    return sin(2.0*x)/a - b*sin(x)*(exp(-sqr(x+(interval)2.0))+exp(-sqr(x-(interval)2.0)));
  #else
    #error Wrong values of CASE, constant not set by preprocessor
  #endif
}

// Parametrization of the curve: interval data type coming from ivector
// This is useful to get fast 0-th order representations of z1 while
// working on the second (2D) integral
interval z1(const ivector& v){
  return v[2] - sin(v[2]);
}

interval z2(const ivector& v){
  #ifdef CASE_A
    // Case turning independent of Kappa
    return sin((interval)3.0*v[2])/(interval)3.0 - sin(v[2])*(exp(-sqr(v[2]+(interval)2.0))+exp(-sqr(v[2]-(interval)2.0)));
  #elif CASE_B
    // Case turning dependent of Kappa: helping
    return sin((interval)2.0*v[2])/(interval)2.0 - (interval)2.0/(interval)3.0*sin(v[2])*(exp(-sqr(v[2]+(interval)2.0))+exp(-sqr(v[2]-(interval)2.0)));
  #elif CASE_C
    // Case turning dependent of Kappa: prevention
    interval a,b; "[1.4,1.4]" >> a; "[0.5,0.5]" >> b;
    return sin((interval)2.0*v[2])/a - b*sin(v[2])*(exp(-sqr(v[2]+(interval)2.0))+exp(-sqr(v[2]-(interval)2.0)));
  #else
    #error Wrong values of CASE, constant not set by preprocessor
  #endif
}

// Parametrization of the curve: interval data type coming from interval
interval z1(const interval& v){
  return v - sin(v);
}

interval z2(const interval& v){
  #ifdef CASE_A
    // Case turning independent of Kappa
    return sin((interval)3.0*v)/(interval)3.0 - sin(v)*(exp(-sqr(v+(interval)2.0))+exp(-sqr(v-(interval)2.0)));
  #elif CASE_B
    // Case turning dependent of Kappa: helping
    return sin((interval)2.0*v)/(interval)2.0 - (interval)2.0/(interval)3.0*sin(v)*(exp(-sqr(v+(interval)2.0))+exp(-sqr(v-(interval)2.0)));
  #elif CASE_C
    // Case turning dependent of Kappa: prevention
    interval a,b; "[1.4,1.4]" >> a; "[0.5,0.5]" >> b;
    return sin((interval)2.0*v)/a - b*sin(v)*(exp(-sqr(v+(interval)2.0))+exp(-sqr(v-(interval)2.0)));
  #else
    #error Wrong values of CASE, constant not set by preprocessor
  #endif
}

// Parametrization of the curve: dim2taylor data type
dim2taylor z1(const dim2taylor_vector& v){
  return v[2] - sin(v[2]);
}

dim2taylor z2(const dim2taylor_vector& v){
  #ifdef CASE_A
    // Case turning independent of Kappa
    return sin((interval)3.0*v[2])/(interval)3.0 - sin(v[2])*(exp(-sqr(v[2]+(interval)2.0))+exp(-sqr(v[2]-(interval)2.0)));
  #elif CASE_B
    // Case turning dependent of Kappa: helping
    return sin(2.0*v[2])/(interval)2.0 - (interval)2.0/(interval)3.0*sin(v[2])*(exp(-sqr(v[2]+2))+exp(-sqr(v[2]-2)));
  #elif CASE_C
    // Case turning dependent of Kappa: prevention
    interval a,b; "[1.4,1.4]" >> a; "[0.5,0.5]" >> b;
    return sin(2.0*v[2])/a - b*sin(v[2])*(exp(-sqr(v[2]+2))+exp(-sqr(v[2]-2)));
  #else
    #error Wrong values of CASE, constant not set by preprocessor
  #endif
}


///////////////////////////////////////////////////////////
// END DEFINITION OF THE CURVES
///////////////////////////////////////////////////////////

///////////////////////////////////////////////////////////
// BEGIN DEFINITION OF THE INTEGRANDS
///////////////////////////////////////////////////////////

// Singular part of the first integral
interval singularity_p1(const interval& alpha, int& flag){
  itaylor x(ORDER_TAYLOR_SINGULARITY+1,alpha);
  itaylor Z1 = z1(x); itaylor DZ1 = diff(Z1,1); 
  Z1 = trunc(Z1,ORDER_TAYLOR_SINGULARITY);
  x = trunc(x,ORDER_TAYLOR_SINGULARITY);
  itaylor Z2 = z2(x);
  // taylor on the numerator
  itaylor num = sin(Z1)*sinh(Z2)*DZ1;
  // taylor on the denominator
  itaylor den = sqr(cosh(Z2)-cos(Z1));
  // Den is O(alpha^4), Num is O(alpha^6) when expanded around alpha = 0;
  if (0 <= get_j_coef(den,4)){
    // Division by zero
    flag = 1;
    return interval(0.0);
  }
  return get_j_coef(num,6)/get_j_coef(den,4)*sqr(alpha)/(interval)3.0;
}


// Integrand of the first integral: itaylor data type
itaylor integrand_p1(const interval& x, int order, int &flag){
  itaylor x_it = itaylor(order+1,x);
  itaylor Z1 = z1(x_it);
  itaylor DZ1 = diff(Z1, 1);
  Z1 = trunc(Z1,order);
  x_it = trunc(x_it,order);
  itaylor Z2 = z2(x_it);
  // Now, Z1 and DZ1 are 'order'-order itaylor objects
  itaylor den = (sqr(cosh(Z2)-cos(Z1)));
  if (0 <= get_j_coef(den,0)){
    // Division by zero
    flag = 1;
    return itaylor(0);
  }
  return  DZ1*sin(Z1)*sinh(Z2)/den;
}


// Integrand of the first integral: interval data type
interval integrand_p1(const interval& x, int& flag){
  itaylor x_it = itaylor(1,x);
  itaylor ITZ1 = z1(x_it);
  interval Z1 = get_j_coef(ITZ1,0);
  interval DZ1 = get_j_coef(ITZ1,1);
  interval Z2 = z2(x);
  interval den = (sqr(cosh(Z2)-cos(Z1)));
  if (0.0 <= den){
    // Division by zero
    flag = 1;
    return interval(0.0);
  }
  return DZ1*sin(Z1)*sinh(Z2)/den;
}

// Integrand of the second integral: dim2taylor data type
dim2taylor integrand_p2(ivector& iv, const interval& h2, const interval& Kappa, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,iv);
  dim2taylor Z1 = z1(dv);
  dim2taylor DZ1 = diff(Z1,0,1);
  Z1 = trunc(Z1,order);
  dim2taylor Z2 = z2(dv_low);
  dim2taylor den1 = sqr(cosh(h2)-cos(dv_low[1]));
  dim2taylor den2 = cosh(h2+Z2)-cos(dv_low[1]-Z1);
  dim2taylor den3 = cosh(h2+Z2)-cos(dv_low[1]+Z1);
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    // Division by zero
    flag = 1;
    return dim2taylor(0);
  }
  return Kappa/((interval)2.0*Pi2_interval)*(cos(dv_low[1])*cosh(h2) - (interval)1.0)/den1*(DZ1)
         *(sin(dv_low[1]-Z1)/den2 - sin(dv_low[1]+Z1)/den3);
}

// Integrand of the second integral: interval data type
interval integrand_p2(const ivector& iv, const interval& h2, const interval& Kappa, int& flag){
  itaylor x_it = itaylor(1,iv[2]);
  itaylor ITZ1 = z1(x_it);
  interval Z1 = get_j_coef(ITZ1,0);
  interval DZ1 = get_j_coef(ITZ1,1);
  interval Z2 = z2(iv[2]);
  interval den1 = sqr(cosh(h2)-cos(iv[1]));
  interval den2 = cosh(h2+Z2)-cos(iv[1]-Z1);
  interval den3 = cosh(h2+Z2)-cos(iv[1]+Z1);
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    // Division by zero
    flag = 1;
    return interval(0.0);
  }
  return Kappa/((interval)2.0*Pi2_interval)*(cos(iv[1])*cosh(h2)-(interval)1.0)/den1*(DZ1)
          *(sin(iv[1]-Z1)/den2+sin(-iv[1]-Z1)/den3);
}

///////////////////////////////////////////////////////////
// END DEFINITION OF THE INTEGRANDS
///////////////////////////////////////////////////////////


///////////////////////////////////////////////////////////
// BEGIN DEFINITION OF THE INTEGRATION METHODS
///////////////////////////////////////////////////////////

// Simpson's method for the first integral
interval Simpson_integrand_p1(const interval& left_abscissa, const interval& right_abscissa, int& flag){
  interval mid_interval = (left_abscissa+right_abscissa)/(interval)2.0;
  interval alpha = left_abscissa|right_abscissa;
  interval dx = right_abscissa - left_abscissa;
  interval left = integrand_p1(left_abscissa,flag);
  interval mid = integrand_p1(mid_interval,flag);
  interval right = integrand_p1(right_abscissa,flag);
  itaylor error = integrand_p1(alpha,ORDER_TAYLOR,flag);
  return (left+(interval)4.0*mid+right-sqr(sqr(dx))/(interval)20.0*get_j_coef(error,4))/(interval)6.0;
}


// Simpson's two-dimensional method for the second integral.
// We assume the integrand is written with the variables ordered as F(beta,gamma)
interval Simpson_integrand_p2(const interval& beta_left, const interval& beta_right,
                              const interval& gamma_down, const interval& gamma_up,
                              const interval& h2, const interval& Kappa, int& flag){
  // Simpson's rule with 9 points
  // Left Up
  ivector left_up_i(2); 
  left_up_i[1] = beta_left; left_up_i[2] = gamma_up;
  interval left_up = integrand_p2(left_up_i,h2,Kappa,flag);
  
  
  // Center Up
  ivector center_up_i(2); 
  center_up_i[1] = (beta_left+beta_right)/(interval)2.0; center_up_i[2] = gamma_up;
  interval center_up = integrand_p2(center_up_i,h2,Kappa,flag);
  
  
  // Right Up
  ivector right_up_i(2); 
  right_up_i[1] = beta_right; right_up_i[2] = gamma_up;
  interval right_up = integrand_p2(right_up_i,h2,Kappa,flag);
  
  
  // Left Center
  ivector left_center_i(2); 
  left_center_i[1] = beta_left; left_center_i[2] = (gamma_up+gamma_down)/(interval)2.0;
  interval left_center = integrand_p2(left_center_i,h2,Kappa,flag);
  
  
  // Center Center
  ivector center_center_i(2); 
  center_center_i[1] = (beta_left+beta_right)/(interval)2.0; center_center_i[2] = (gamma_up+gamma_down)/(interval)2.0;
  interval center_center = integrand_p2(center_center_i,h2,Kappa,flag);
  
  
  // Right Center
  ivector right_center_i(2); 
  right_center_i[1] = beta_right; right_center_i[2] = (gamma_up+gamma_down)/(interval)2.0;
  interval right_center = integrand_p2(right_center_i,h2,Kappa,flag);

  
  // Left Down
  ivector left_down_i(2); 
  left_down_i[1] = beta_left; left_down_i[2] = gamma_down;
  interval left_down = integrand_p2(left_down_i,h2,Kappa,flag);
  

  // Center Down
  ivector center_down_i(2); 
  center_down_i[1] = (beta_left+beta_right)/(interval)2.0; center_down_i[2] = gamma_down;
  interval center_down = integrand_p2(center_down_i,h2,Kappa,flag);
  

  // Right Down
  ivector right_down_i(2); 
  right_down_i[1] = beta_right; right_down_i[2] = gamma_down;
  interval right_down = integrand_p2(right_down_i,h2,Kappa,flag);
  

  // Error
  ivector error_i(2);
  error_i[1] = beta_left|beta_right; error_i[2] = gamma_up|gamma_down;
  dim2taylor error = integrand_p2(error_i,h2,Kappa,ORDER_TAYLOR,flag);
  
  if (flag == 1){
    return interval(0.0);
  }
  
  interval dx = beta_right - beta_left;
  interval dy = gamma_up - gamma_down;
  
  interval error_4x = error[4][0];
  interval error_4y = error[0][4];
  
  
  return ((interval)16*center_center
          +(interval)4*(center_up+left_center+right_center+center_down)
          +left_up+right_up+left_down+right_down)/(interval)36.0
          -(error_4x*sqr(sqr(dx))+error_4y*sqr(sqr(dy)))/(interval)120.0;
}

// Recursive integration for the second integral. Left and Right are vectors
// with the lower (resp. upper) bounds in each of the directions.
interval rec_integrate(const ivector& left, const ivector& right,
                       const interval& h2, const interval& Kappa){
  RecCalls++;
  ivector measure; measure = (right-left);
  interval vol(1.0); 
  for (int i = 1; i <= VecLen(measure); i++){
    vol*= measure[i];
  }
  int flag = 0;
  interval res = Simpson_integrand_p2(left[1],right[1],left[2],right[2],h2,Kappa,flag)*vol;
  // We bisect either if we don't meet the tolerances or if we divide by zero
  if (diam(res) > abs_tol || diam(res)/mid(vol) > rel_tol || flag == 1){
    // bisection
    interval new_res(0.0);
    
    ivector midpoint = (right+left)/2.0;
    for (int i = 0; i < (1 << VecLen(left)); i++){
      ivector curr_left;
      ivector curr_right;
      curr_left = midpoint; curr_right = midpoint;
      for (int j = 0; j < VecLen(left); j++){
        if (i & (1 << j)){
          curr_left[j+1] = left[j+1];
        }
        else {
          curr_right[j+1] = right[j+1];
        }
      }
      new_res+=rec_integrate(curr_left,curr_right,h2,Kappa);
    }
    return new_res;
  }
  else {
    return res;
  }
}

///////////////////////////////////////////////////////////
// END DEFINITION OF THE INTEGRATION METHODS
///////////////////////////////////////////////////////////

///////////////////////////////////////////////////////////
// BEGIN DEFINITION OF THE MESH GENERATION METHODS
///////////////////////////////////////////////////////////

void build_mesh1(int N, interval Left){
  interval Full; Full = Pi(); Full-= Left;
  for (int i=0;i<=N;i++){
    mesh1[i] = (interval)(i)*Full;
    mesh1[i] /= N;
    mesh1[i] += Left;
  }
}

///////////////////////////////////////////////////////////
// END DEFINITION OF THE MESH GENERATION METHODS
///////////////////////////////////////////////////////////


int main(int argc, char* argv[]){
  cout << SetPrecision(29,26);
  if (argc != 2) {
    cout << "Usage: " << endl;
    cout << argv[0] << " N" << endl;
    cout << "N = Number of intervals in which we discretize the first (1D) integral" << endl;
    exit(0);
  }
  int N = atoi(argv[1]);
  // Neighbourhood of the singularity set to 1/128 which is representable exactly.
  interval Left; "[0.0078125,0.0078125]" >> Left;
  // Boundary for the bounded part of the second interval
  interval Right = (interval)Pi_interval; 
  build_mesh1(N, Left);
  interval h2 = Pid2_interval;
  interval Kappa; "[1.0,1.0]" >> Kappa;
  interval resP1, resP2; resP1 = 0.0; resP2 = 0.0;
  int flag = 0;

  // Computation of the outer factor \da z_{2}(0)
  itaylor i_zero = itaylor(1,0.0);
  itaylor Z2 = z2(i_zero);
  interval DZ20 = get_j_coef(Z2,1);

  // Computation of the first integral
  for (int i = 0; i < N; i++){
    interval dx; dx = mesh1[i+1] - mesh1[i];
    interval IP1;
    IP1 = Simpson_integrand_p1(mesh1[i],mesh1[i+1],flag);
    resP1+=IP1*dx;
  }
  resP1 = resP1*DZ20;
  if (flag == 1){
    cout << "Division by zero at the first integral. Set a finer mesh." << endl;
    return 0;
  }
  interval sing1; sing1 = 0.0;
  sing1 = singularity_p1(Left|0.0,flag)*Left;
  sing1 = sing1*DZ20;
  if (flag == 1){
    cout << "Division by zero at the singularity. Set 'Left' closer to 0." << endl;
    return 0;
  }
  
  // Computation of the second integral
  ivector left(2); left[1] = 0.0; left[2] = -Pi_interval;
  ivector right(2); right[1] = Right; right[2] = Pi_interval;
  resP2 = rec_integrate(left,right,h2,Kappa);
  resP2 = resP2*DZ20;
  
  cout << "RESULTS" << endl << endl;
  cout << "First = " << resP1 + sing1 << endl;
  cout << "Second = " << resP2 << endl;
  cout << "Total = " << resP1 + sing1 + resP2 << endl;
  cout << endl;
  cout << "DIAMETERS" << endl << endl;
  cout << diam(resP1+sing1) << endl;
  cout << diam(resP2) << endl;
  cout << diam(resP1 + sing1 + resP2) << endl;
  
  cout << "Number of recursive calls = " << RecCalls << endl;
   
  return 0;
}



==> Supplementary_Material_v2/Theorem_3/Theorem_3.cpp <==
// Proof of Theorem 3(a/b/c) in the paper. Case Flat at infinity.
//
// We use this program to validate three scenarios. In the first one, the
// contribution of the first term is negative, and the contribution of the
// second one is also negative, but with an absolute value less than the first
// one (for Kappa = 1). This shows that regardless of the value of Kappa,
// the curve will turn over.
//
// In the second and third scenarios, the contribution of the first integral cannot
// dominate the contribution of the second one. Hence, there exist values
// of Kappa for which the total sum is negative (and therefore the curve
// turns over) and others for which the total sum is positive (and the curve
// does not turn over). 
//
// The second scenario corresponds to the case for which the jump in permeabilities
// helps the formation of singularities. In terms of the integrals, this means
// that the first integral is positive, but there exists a K_2 < 1 for which
// the total sum is negative (turning) for any Kappa > K_2.
//
// The third scenario is the other way around. In this case, the jump in
// permeabilities prevents the formation of singularities. In terms of the
// integrals, this means that the first integral is negative, but there exists
// a K_2 < 1 for which the total sum is positive (not turning) 
// for any Kappa > K_2.
//
// The first integral is a one-dimensional integral and is split into two
// parts, one corresponding to a singularity (of type 0/0, although continuous
// in the limit) and another corresponding to a smooth integrand.
// This integral (except the singular part) is computed using Simpson's
// rule on a uniform mesh of N1 subintervals, where N1 is specified by the user.
//
// The second integral is a two-dimensional integral and is also split into two
// parts, one corresponding to an unbounded region in which we perform
// theoretical estimates to bound the tails (see paper, equation (29)) which
// are partly estimated using the computer.
// The tails are 1D integrals and are estimated using a 1D Simpson's rule on a
// uniform mesh of N2 subintervals, being N2 also specified by the user.
// The second part corresponds to a bounded region where the integrand is smooth.
// The integration is done in an adaptive way, using a 2D Simpson's rule and
// stopping the integration when the relative and absolute width of the results
// meet some tolerance criteria, otherwise splitting into four regions, cutting
// in each dimension in half. We also keep track of the number of recursive calls
// (i.e the number of boxes in which we integrate).
//
// In order to speed up some calculations, some functions are duplicated
// depending on the input/output data types (either interval, itaylor or dim2taylor).
// For the sake of clarity, we discarded the use of templates by duplicating code.
//
// All calculations are done using rigorous arithmetics using the C-XSC library.

// Usage: ./Theorem_3X N1 N2
// X = {A,B,C} depending on the case of the theorem.
// N1 = Number of intervals in which we discretize the first (1D) integral
// N2 = Number of intervals in which we discretize the tail estimates for the second (2D) integral

// Output (Case a)
// RESULTS (N1 = 8192, N2 = 256, RelTol = 1e-5, AbsTol = 1e-5, Kappa = 1)

// First = [-0.74564013364600001398940777,-0.74564002995014644348259480]
// Tail Estimates = [ 0.00002666357059504430928069, 0.00002667699868569642701806]
// Tail = [-0.00002667699868569642701806, 0.00002667699868569642701806]
// Second = [-0.02068402037491086017939602,-0.02034657516565453738710544]
// Total = [-0.76635083101959666773694835,-0.76595992811711521852657824]
// 
// DIAMETERS
// 
// 0.00000010369585357050681296
// 0.00000001342809065211773736
// 0.00005335399737139285403610
// 0.00033744520925632279229056
// 0.00039090290248144921037010
// Number of recursive calls = 9205

// Output (Case b)
// RESULTS (N1 = 8192, N2 = 256, RelTol = 1e-5, AbsTol = 1e-5, Kappa = 1)

// First = [ 0.00147197220210356066044665, 0.00147207389914019866859752]
// Tail Estimates = [ 0.00002695360007203693571901, 0.00002696058387593896726160]
// Tail = [-0.00002696058387593896726160, 0.00002696058387593896726160]
// Second = [-0.01168867128026697226050868,-0.01137855278963357565091829]
// Total = [-0.01024365966203935260359082,-0.00987951830661743662931328]
//
// DIAMETERS
//
// 0.00000010169703663800815086
// 0.00000000698380390203154258
// 0.00005392116775187793452319
// 0.00031011849063339660959038
// 0.00036414135542191597427752
// Number of recursive calls = 9177

// Output (Case c)
// RESULTS (N1 = 8192, N2 = 256, RelTol = 1e-5, AbsTol = 1e-5, Kappa = 1)

// First = [-0.00871919853275130406211613,-0.00871911782598873419392049]
// Tail Estimates = [ 0.00003181340491841851944631, 0.00003182045180899655055333]
// Tail = [-0.00003182045180899655055333, 0.00003182045180899655055333]
// Second = [-0.00995558218011870915686857,-0.00958552528010227049282132]
// Total = [-0.01870660116467901326609003,-0.01827282265428200463963648]
//
// DIAMETERS
//
// 0.00000008070676256986819563
// 0.00000000704689057803110702
// 0.00006364090361799310110666
// 0.00037005690001643866404724
// 0.00043377851039700862645354
// Number of recursive calls = 8805

#include "interval.hpp"
#include "itaylor.hpp"
#include "dim2taylor.hpp"

#include <iostream>

#define MAXN 500000
using namespace cxsc;
using namespace std;
using namespace taylor;

// Maximum order of the Taylor expansion for the Newton-Cotes quadratures.
#define ORDER_TAYLOR 4 
// Maximum order of the Taylor expansion of the singularity at 0.
#define ORDER_TAYLOR_SINGULARITY 6

// Mesh for the first integral
interval mesh1[MAXN];
// Mesh for the tail estimates of the second integral
interval mesh2[MAXN];

// Tolerances for the adaptive integration
const double abs_tol = 1e-5;
const double rel_tol = 1e-5;

// Number of recursive calls in the adaptive integration
int RecCalls = 0;


///////////////////////////////////////////////////////////
// DEFINITION OF THE CURVES
///////////////////////////////////////////////////////////

// Parametrization of the curve: itaylor data type
itaylor z1(const itaylor& x, const interval& K){
  return x - sin(x)*exp(-K*sqr(x));
}

itaylor z2(const itaylor& x){
  #ifdef CASE_A
    // Case turning independent of Kappa
    return sin((interval)3.0*x)/(interval)3.0 - sin(x)*(exp(-sqr(x+(interval)2.0))+exp(-sqr(x-(interval)2.0)));
  #elif CASE_B
    // Case turning dependent of Kappa: helping
    interval a,b; "[2.0,2.0]" >> a; "[0.85,0.85]" >> b;
    return sin(2.0*x)/a - b*sin(x)*(exp(-sqr(x+(interval)2.0))+exp(-sqr(x-(interval)2.0)));
  #elif CASE_C
    // Case turning dependent of Kappa: prevention
    interval a,b; "[1.8,1.8]" >> a; "[0.7,0.7]" >> b;
    return sin(2.0*x)/a - b*sin(x)*(exp(-sqr(x+(interval)2.0))+exp(-sqr(x-(interval)2.0)));
  #else
    #error Wrong values of CASE, constant not set by preprocessor
  #endif
}

// Parametrization of the curve: interval data type coming from ivector
// This is useful to get fast 0-th order representations of z1 while
// working on the second (2D) integral
interval z1(const ivector& v, const interval& K){
  return v[2] - sin(v[2])*exp(-K*sqr(v[2]));
}

interval z2(const ivector& v){
  #ifdef CASE_A
    // Case turning independent of Kappa
    return sin((interval)3.0*v[2])/(interval)3.0 - sin(v[2])*(exp(-sqr(v[2]+(interval)2))+exp(-sqr(v[2]-(interval)2)));
  #elif CASE_B
    // Case turning dependent of Kappa: helping
    interval a,b; "[2.0,2.0]" >> a; "[0.85,0.85]" >> b;
    return sin((interval)2.0*v[2])/a - b*sin(v[2])*(exp(-sqr(v[2]+(interval)2))+exp(-sqr(v[2]-(interval)2)));
  #elif CASE_C
    // Case turning dependent of Kappa: prevention
    interval a,b; "[1.8,1.8]" >> a; "[0.7,0.7]" >> b;
    return sin((interval)2.0*v[2])/a - b*sin(v[2])*(exp(-sqr(v[2]+(interval)2))+exp(-sqr(v[2]-(interval)2)));
  #else
    #error Wrong values of CASE, constant not set by preprocessor
  #endif
}

// Parametrization of the curve: interval data type coming from interval
interval z1(const interval& v, const interval& K){
  return v - sin(v)*exp(-K*sqr(v));
}

interval z2(const interval& v){
  #ifdef CASE_A
    // Case turning independent of Kappa
    return sin((interval)3.0*v)/(interval)3.0 - sin(v)*(exp(-sqr(v+(interval)2))+exp(-sqr(v-(interval)2)));
  #elif CASE_B
    // Case turning dependent of Kappa: helping
    interval a,b; "[2.0,2.0]" >> a; "[0.85,0.85]" >> b;
    return sin((interval)2.0*v)/a - b*sin(v)*(exp(-sqr(v+(interval)2))+exp(-sqr(v-(interval)2)));
  #elif CASE_C
    // Case turning dependent of Kappa: prevention
    interval a,b; "[1.8,1.8]" >> a; "[0.7,0.7]" >> b;
    return sin((interval)2.0*v)/a - b*sin(v)*(exp(-sqr(v+(interval)2))+exp(-sqr(v-(interval)2)));
  #else
    #error Wrong values of CASE, constant not set by preprocessor
  #endif
}

// Parametrization of the curve: dim2taylor data type
dim2taylor z1(const dim2taylor_vector& v, const interval& K){
  return v[2] - sin(v[2])*exp(-K*sqr(v[2]));
}

dim2taylor z2(const dim2taylor_vector& v){
  #ifdef CASE_A
    // Case turning independent of Kappa
    return sin((interval)3.0*v[2])/(interval)3.0 - sin(v[2])*(exp(-sqr(v[2]+(interval)2))+exp(-sqr(v[2]-(interval)2)));
  #elif CASE_B
    // Case turning dependent of Kappa: helping
    interval a,b; "[2.0,2.0]" >> a; "[0.85,0.85]" >> b;
    return sin((interval)2.0*v[2])/a - b*sin(v[2])*(exp(-sqr(v[2]+(interval)2))+exp(-sqr(v[2]-(interval)2)));
  #elif CASE_C
    // Case turning dependent of Kappa: prevention
    interval a,b; "[1.8,1.8]" >> a; "[0.7,0.7]" >> b;
    return sin((interval)2.0*v[2])/a - b*sin(v[2])*(exp(-sqr(v[2]+(interval)2))+exp(-sqr(v[2]-(interval)2)));
  #else
    #error Wrong values of CASE, constant not set by preprocessor
  #endif
}

///////////////////////////////////////////////////////////
// END DEFINITION OF THE CURVES
///////////////////////////////////////////////////////////


///////////////////////////////////////////////////////////
// BEGIN DEFINITION OF THE INTEGRANDS
///////////////////////////////////////////////////////////

// Singular part of the first integral
interval singularity_p1(const interval& alpha, const interval& K, int& flag){
  itaylor x(ORDER_TAYLOR_SINGULARITY+1,alpha);
  itaylor Z1 = z1(x,K); itaylor DZ1 = diff(Z1,1); 
  Z1 = trunc(Z1,ORDER_TAYLOR_SINGULARITY);
  x = trunc(x,ORDER_TAYLOR_SINGULARITY);
  itaylor Z2 = z2(x);
  // taylor on the numerator
  itaylor num = 4.0*Z1*Z2*DZ1;
  // taylor on the denominator
  itaylor den = sqr(sqr(Z1)+sqr(Z2));
  if (0 <= get_j_coef(den,4)){
    // Division by zero
    flag = 1;
    return interval(0.0);
  }
  // Den is O(alpha^4), Num is O(alpha^6) when expanded around alpha = 0;
  return get_j_coef(num,6)/get_j_coef(den,4)*sqr(alpha)/(interval)3.0;
}


// Integrand of the first integral: itaylor data type
itaylor integrand_p1(const interval& x, const interval& K, int order, int& flag){
  itaylor x_it = itaylor(order+1,x);
  itaylor Z1 = z1(x_it,K);
  itaylor DZ1 = diff(Z1, 1);
  Z1 = trunc(Z1,order);
  x_it = trunc(x_it,order);
  itaylor Z2 = z2(x_it);
  // Now, Z1 and DZ1 are 'order'-order itaylor objects
  itaylor den = (sqr(sqr(Z1)+sqr(Z2)));
  if (0 <= get_j_coef(den,0)){
    // Division by zero
    flag = 1;
    return itaylor(0);
  }
  return  (interval)4.0*DZ1*Z1*Z2/den;
}


// Integrand of the first integral: interval data type
interval integrand_p1(const interval& x, const interval& K, int& flag){
  itaylor x_it = itaylor(1,x);
  itaylor ITZ1 = z1(x_it,K);
  interval Z1 = get_j_coef(ITZ1,0);
  interval DZ1 = get_j_coef(ITZ1, 1);
  interval Z2 = z2(x);
  interval den = (sqr(sqr(Z1)+sqr(Z2)));
  if (0.0 <= den){
    // Division by zero
    flag = 1;
    return interval(0.0);
  }
  return (interval)4.0*DZ1*Z1*Z2/den;
}

// Integrand of the second integral: dim2taylor data type
dim2taylor integrand_p2(ivector& iv, const interval& K, const interval& h2, const interval& Kappa, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,iv);
  dim2taylor Z2 = z2(dv);
  dim2taylor DZ2 = diff(Z2,0,1);
  Z2 = trunc(Z2,order);
  dim2taylor Z1 = z1(dv_low,K);
  dim2taylor den1 = sqr(sqr(dv_low[1])+sqr(h2));
  dim2taylor den2 = sqr(h2+Z2)+sqr(dv_low[1]-Z1);
  dim2taylor den3 = sqr(h2+Z2)+sqr(-dv_low[1]-Z1);
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    // Division by zero
    flag = 1;
    return dim2taylor(0);
  }
  return -Kappa/Pi_interval*(sqr(dv_low[1]))/den1*((DZ2)*(h2+Z2))
          *((interval)1.0/den2+(interval)1.0/den3);
}

// Integrand of the second integral: interval data type
interval integrand_p2(const ivector& iv, const interval& K, const interval& h2, const interval& Kappa, int& flag){
  itaylor x_it = itaylor(1,iv[2]);
  itaylor ITZ2 = z2(x_it);
  interval Z2 = get_j_coef(ITZ2,0);
  interval DZ2 = get_j_coef(ITZ2,1);
  interval Z1 = z1(iv[2],K);
  interval den1 = sqr(sqr(iv[1])+sqr(h2));
  interval den2 = sqr(h2+Z2)+sqr(iv[1]-Z1);
  interval den3 = sqr(h2+Z2)+sqr(-iv[1]-Z1);
  if (0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    // Division by zero
    flag = 1;
    return interval(0.0);
  }
  return -Kappa/Pi_interval*(sqr(iv[1]))/den1*((DZ2)*(h2+Z2))
                      *((interval)1.0/den2+(interval)1.0/den3);
}

// Integrand of the tail of the second integral: itaylor data type
itaylor integrand_tail(const interval& beta, const interval& x, const interval& K, 
                       const interval& h2, const interval& Kappa, int order, int& flag){
  itaylor x_it = itaylor(order+1,x);
  itaylor Z2 = z2(x_it);
  itaylor DZ2 = diff(Z2, 1);
  Z2 = trunc(Z2,order);
  x_it = trunc(x_it,order);
  itaylor Z1 = z1(x_it,K);
  // Now, Z2 and DZ2 are 'order'-order itaylor objects
  itaylor den1 = sqr(h2+Z2)+sqr(beta-Z1);
  itaylor den2 = sqr(h2+Z2)+sqr(-beta-Z1);
  if (0.0 <= get_j_coef(den1,0) || 0.0 <= get_j_coef(den2,0)){
    // Division by zero
    flag = 1;
    return itaylor(0);
  }
  return -Kappa/Pi_interval*((DZ2)*(h2+Z2))*((interval)1.0/den1+(interval)1.0/den2);
}


// Integrand of the tail of the second integral: interval data type
interval integrand_tail(const interval& beta, const interval& x, const interval& K, 
                        const interval& h2, const interval& Kappa, int& flag){
  itaylor x_it = itaylor(1,x);
  itaylor ITZ2 = z2(x_it);
  interval Z2 = get_j_coef(ITZ2,0);
  interval DZ2 = get_j_coef(ITZ2,1);
  interval Z1 = z1(x,K);
  interval den1 = sqr(h2+Z2)+sqr(beta-Z1);
  interval den2 = sqr(h2+Z2)+sqr(-beta-Z1);
  if (0.0 <= den1 || 0.0 <= den2){
    flag = 1;
    return interval(0);
  }
  return -Kappa/Pi_interval*((DZ2)*(h2+Z2))*((interval)1.0/den1+(interval)1.0/den2);
}

///////////////////////////////////////////////////////////
// END DEFINITION OF THE INTEGRANDS
///////////////////////////////////////////////////////////


///////////////////////////////////////////////////////////
// BEGIN DEFINITION OF THE INTEGRATION METHODS
///////////////////////////////////////////////////////////

// Simpson's method for the first integral
interval Simpson_integrand_p1(const interval& left_abscissa, const interval& right_abscissa, 
                              const interval& K, int& flag){
  interval mid_interval = (left_abscissa+right_abscissa)/(interval)2.0;
  interval alpha = left_abscissa|right_abscissa;
  interval dx = right_abscissa - left_abscissa;
  interval left = integrand_p1(left_abscissa,K,flag);
  interval mid = integrand_p1(mid_interval,K,flag);
  interval right = integrand_p1(right_abscissa,K,flag);
  itaylor error = integrand_p1(alpha,K,ORDER_TAYLOR,flag);
  return (left+(interval)4.0*mid+right-sqr(sqr(dx))/(interval)20.0*get_j_coef(error,4))/(interval)6.0;
}


// Simpson's two-dimensional method for the second integral.
// We assume the integrand is written with the variables ordered as F(beta,gamma)
interval Simpson_integrand_p2(const interval& beta_left, const interval& beta_right,
                              const interval& gamma_down, const interval& gamma_up,
                              const interval& K, const interval& h2, const interval& Kappa,
                              int& flag){
  // Simpson's rule with 9 points
  // Left Up
  ivector left_up_i(2); 
  left_up_i[1] = beta_left; left_up_i[2] = gamma_up;
  interval left_up = integrand_p2(left_up_i,K,h2,Kappa,flag);
  
  
  // Center Up
  ivector center_up_i(2); 
  center_up_i[1] = (beta_left+beta_right)/(interval)2.0; center_up_i[2] = gamma_up;
  interval center_up = integrand_p2(center_up_i,K,h2,Kappa,flag);
  
  
  // Right Up
  ivector right_up_i(2); 
  right_up_i[1] = beta_right; right_up_i[2] = gamma_up;
  interval right_up = integrand_p2(right_up_i,K,h2,Kappa,flag);
  
  
  // Left Center
  ivector left_center_i(2); 
  left_center_i[1] = beta_left; left_center_i[2] = (gamma_up+gamma_down)/(interval)2.0;
  interval left_center = integrand_p2(left_center_i,K,h2,Kappa,flag);
  
  
  // Center Center
  ivector center_center_i(2); 
  center_center_i[1] = (beta_left+beta_right)/(interval)2.0; center_center_i[2] = (gamma_up+gamma_down)/(interval)2.0;
  interval center_center = integrand_p2(center_center_i,K,h2,Kappa,flag);
  
  
  // Right Center
  ivector right_center_i(2); 
  right_center_i[1] = beta_right; right_center_i[2] = (gamma_up+gamma_down)/(interval)2.0;
  interval right_center = integrand_p2(right_center_i,K,h2,Kappa,flag);

  
  // Left Down
  ivector left_down_i(2); 
  left_down_i[1] = beta_left; left_down_i[2] = gamma_down;
  interval left_down = integrand_p2(left_down_i,K,h2,Kappa,flag);
  

  // Center Down
  ivector center_down_i(2); 
  center_down_i[1] = (beta_left+beta_right)/(interval)2.0; center_down_i[2] = gamma_down;
  interval center_down = integrand_p2(center_down_i,K,h2,Kappa,flag);
  

  // Right Down
  ivector right_down_i(2); 
  right_down_i[1] = beta_right; right_down_i[2] = gamma_down;
  interval right_down = integrand_p2(right_down_i,K,h2,Kappa,flag);
  

  // Error
  ivector error_i(2);
  error_i[1] = beta_left|beta_right; error_i[2] = gamma_up|gamma_down;
  dim2taylor error = integrand_p2(error_i,K,h2,Kappa,ORDER_TAYLOR,flag);

  if (flag == 1){
    return interval(0.0);
  }
     
  interval dx = beta_right - beta_left;
  interval dy = gamma_up - gamma_down;
  
  interval error_4x = error[4][0];
  interval error_4y = error[0][4];
  
  return ((interval)16*center_center
          +(interval)4*(center_up+left_center+right_center+center_down)
          +left_up+right_up+left_down+right_down)/(interval)36.0
          -(error_4x*sqr(sqr(dx))+error_4y*sqr(sqr(dy)))/(interval)120.0;
}


// Computes the tail (L^1 integral in gamma) for a given beta.
// Since the integral is C^0 but not C^1 at some points, we use a quadrature of
// order 0 when the function is not differentiable (i.e. when 0 is contained
// in the integrand). Otherwise we use Simpson.
interval Simpson_integrand_tail(const interval& beta, const interval& left_abscissa, 
                                const interval& right_abscissa, const interval& K,
                                const interval& h2, const interval& Kappa, int& flag){
  interval alpha = left_abscissa|right_abscissa;
  itaylor error = integrand_tail(beta,alpha,K,h2,Kappa,ORDER_TAYLOR,flag);
  if (0 <= get_j_coef(error,0)){
    return abs(get_j_coef(error,0));
  }
  else {
    interval mid_interval = (left_abscissa+right_abscissa)/(interval)2.0;
    interval dx = right_abscissa - left_abscissa;
    interval left = integrand_tail(beta,left_abscissa,K,h2,Kappa,flag);
    interval mid = integrand_tail(beta,mid_interval,K,h2,Kappa,flag);
    interval right = integrand_tail(beta,right_abscissa,K,h2,Kappa,flag);
    return abs(left+(interval)4.0*mid+right-sqr(sqr(dx))/(interval)20.0*get_j_coef(error,4))/(interval)6.0;
   }
}

// Recursive integration for the second integral. Left and Right are vectors
// with the lower (resp. upper) bounds in each of the directions.
interval rec_integrate(const ivector& left, const ivector& right, const interval& K, 
                       const interval& h2, const interval& Kappa){
  RecCalls++;
  ivector measure; measure = (right-left);
  interval vol(1.0); 
  for (int i = 1; i <= VecLen(measure); i++){
    vol*= measure[i];
  }
  int flag = 0;
  interval res = Simpson_integrand_p2(left[1],right[1],left[2],right[2],K,h2,Kappa,flag)*vol;
  if (diam(res) > abs_tol || diam(res)/mid(vol) > rel_tol || flag == 1){
    // bisection
    interval new_res(0.0);
    
    ivector midpoint = (right+left)/2.0;
    for (int i = 0; i < (1 << VecLen(left)); i++){
      ivector curr_left;
      ivector curr_right;
      curr_left = midpoint; curr_right = midpoint;
      for (int j = 0; j < VecLen(left); j++){
        if (i & (1 << j)){
          curr_left[j+1] = left[j+1];
        }
        else {
          curr_right[j+1] = right[j+1];
        }
      }
      new_res+=rec_integrate(curr_left,curr_right,K,h2,Kappa);
    }
    return new_res;
  }
  else {
    return res;
  }
}

///////////////////////////////////////////////////////////
// END DEFINITION OF THE INTEGRATION METHODS
///////////////////////////////////////////////////////////

///////////////////////////////////////////////////////////
// BEGIN DEFINITION OF THE MESH GENERATION METHODS
///////////////////////////////////////////////////////////

// Builds the mesh for the first integral
void build_mesh1(int N, interval Left){
  interval Full; Full = Pi(); Full-= Left;
  for (int i=0;i<=N;i++){
    mesh1[i] = (interval)(i)*Full;
    mesh1[i] /= N;
    mesh1[i] += Left;
  }
}

// Builds the mesh for the estimates of the tail of the second integral
void build_mesh2(int N){
  interval Full; Full = Pi_interval;
  for (int i=0;i<=N;i++){
    mesh2[i] = (interval)(i)*Full;
    mesh2[i] /= N;
  }
}

///////////////////////////////////////////////////////////
// END DEFINITION OF THE MESH GENERATION METHODS
///////////////////////////////////////////////////////////



int main(int argc, char* argv[]){
  cout << SetPrecision(29,26);
  if (argc != 3) {
    cout << "Usage: " << endl;
    cout << argv[0] << " N1 N2" << endl;
    cout << "N1 = Number of intervals in which we discretize the negative (1D) integral" << endl;
    cout << "N2 = Number of intervals in which we discretize the tail estimates for the positive (2D) integral" << endl;
    exit(0);
  }
  int N1 = atoi(argv[1]);
  int N2 = atoi(argv[2]);
  // Neighbourhood of the singularity set to 1/128 which is representable exactly.
  interval Left; "[0.0078125,0.0078125]" >> Left;
  // Boundary for the tail estimates
  interval Right = (interval)7.0*Pi2_interval;
  
  build_mesh1(N1, Left);
  build_mesh2(N2);
  interval K; "[0.01,0.01]" >> K;
  interval h2 = Pid2_interval;
  interval Kappa(1.0);
  interval resP1, resP2; resP1 = 0.0; resP2 = 0.0;
  int flag = 0;
  
  // Computation of the outer factor \da z_{2}(0)
  itaylor i_zero = itaylor(1,0.0);
  itaylor Z2 = z2(i_zero);
  interval DZ20 = get_j_coef(Z2,1);
  

  // Computation of the First integral
  for (int i = 0; i < N1; i++){
      interval dx; dx = mesh1[i+1] - mesh1[i];
      interval IP1;
      IP1 = Simpson_integrand_p1(mesh1[i],mesh1[i+1],K,flag);
      resP1+=IP1*dx;
  }
  resP1 = resP1*DZ20;
  if (flag == 1){
    cout << "Division by zero at the first integral. Set a finer mesh." << endl;
    return 0;
  }
  
  interval sing1; sing1 = 0.0;
  sing1 = singularity_p1(Left|0.0,K,flag)*Left;
  sing1 = sing1*DZ20;
  if (flag == 1){
    cout << "Division by zero at the singularity. Set 'Left' closer to 0." << endl;
    return 0;
  }
  
  // Computation of the Second integral
  ivector left(2); left[1] = 0.0; left[2] = -Pi_interval;
  ivector right(2); right[1] = Right; right[2] = Pi_interval;
  resP2 = rec_integrate(left,right,K,h2,Kappa);
  resP2 = resP2*DZ20;
  
  // Computation of the tail estimates
  interval tailEstimates; tailEstimates = 0.0;
  for (int i = 0; i < N2; i++){
    interval dy; dy = mesh2[i+1] - mesh2[i];
    interval IPtail = Simpson_integrand_tail(Right, mesh2[i], mesh2[i+1],K,h2,Kappa,flag);
    tailEstimates+=IPtail*dy;
  }
  tailEstimates = tailEstimates*DZ20;
  if (flag == 1){
    cout << "Division by zero at the tail. Set 'Right' closer to infinity." << endl;
    return 0;
  }
  
  // We multiply the estimates on the tail by 
  // \int_{Right}^{\infty} \frac{\beta^{2}}{(\beta^{2}+h_{2}^{2})^{2}}d\beta
  tailEstimates = tailEstimates * 
                  (Pi_interval/((interval)4.0*h2) - atan(Right/h2)/((interval)2*h2) + Right/((interval)2*(sqr(h2)+sqr(Right))));
  
  interval tail = tailEstimates | -tailEstimates;
  
  // Output:
  cout << "RESULTS" << endl << endl;
  cout << "First = " << resP1 + sing1 << endl;
  cout << "Tail Estimates = " << tailEstimates << endl;
  cout << "Tail = " << tail << endl;
  cout << "Second = " << resP2 << endl;
  cout << "Total = " << resP1 + sing1 + resP2 + tail << endl;
  
  cout << endl;
  
  cout << "DIAMETERS" << endl << endl;
  cout << diam(resP1+sing1) << endl;
  cout << diam(tailEstimates) << endl;
  cout << diam(tail) << endl;
  cout << diam(resP2) << endl;
  cout << diam(resP1 + sing1 + resP2 + tail) << endl;
  
  cout << "Number of recursive calls = " << RecCalls << endl;
    
  return 0;
}



==> Supplementary_Material_v2/Theorem_4/Theorem_4.cpp <==
// Computation of the Bifurcation diagram (Figure 6).
// Proof of Theorems 4a and 4b.

// The structure of the integration is slightly different than in the previous
// theorems, in the sense that is more abstract. Now everything is implemented
// with pointers to functions, so that the change from one to another is easy
// and in order to avoid duplicated code in the case we had to calculate several
// 1D or 2D integrals even though here might be redundant and not worth it.

// The abstract setting is the following: we will have 'callers' which will call
// 'quadratures', which will call 'integrands'. Different callers decide for example
// when and how to split the integration domains in a different way, the quadratures
// implement different integration methods and the integrands are the different
// functions under the integral sign.

// Theorem 4a:
// We validate a two dimensional bifurcation diagram, in which the sign
// of a certain quantity gives the behaviour of the initial condition
// (turning, not turning).
// The quantity consists of two integrals: a one dimensional one and a
// two dimensional one, which we split into singular and non-singular regions
// and singular, non-singular and tail regions respectively.
// The singular regions are calculated expanding both the numerator
// and the denominator in Taylor series to avoid fractions of the type 0/0.
// The non-singular ones are calculated using a Gauss-Legendre quadrature of
// order 2, while the tail regions are bounded using the estimates from the
// paper. All integrations are done adaptively, bisecting the region of
// integration whenever some tolerances are not met, up to a maximum number of
// bisections. The bisection can be done either by the midpoint (arithmetic
// mean of the endpoints) or by the geometric mean of the midpoints, depending
// on the type of integral we are calculating.

// Theorem 4b:
// We validate a sign for another two dimensional integral in order to be
// able to apply the implicit function theorem since the validation proves
// that the differential is non-zero. The integration is done as in the
// previous Theorem.

// One can switch from one to the other commenting and uncommenting the
// appropriate lines in the main function.

// The program is split in 3(x2) more files:

// curves.h/cpp contains information about the family of curves and its
// implementation with the different data structures (interval,itaylor,dim2taylor).
// It also contains the methods and the definition of the class ParameterSet,
// which will enclose all the information we need to perform the calculations.

// integrands.h/cpp contains the different integrands of the functions to be computed.

// methods.h/cpp contains both the caller and the quadrature methods.

// All calculations are done using rigorous arithmetics using the C-XSC library.

// Usage: ./Theorem_4X NO (NI)
// X = {A,B} depending on the case of the theorem.
// NO = name of the output file
// NI = name of the input file (optional)
// See the folders /input/Theorem_4a and /input/Theorem_4b for the format of the input files.

// The output for the input located in /input/Theorem_4a is located at /output/Theorem_4a.
// The output for the input located in /input/Theorem_4b is located at /output/Theorem_4b.


#include "interval.hpp"
#include "itaylor.hpp"
#include "dim2taylor.hpp"
#include "curves.h"
#include "integrands.h"
#include "methods.h"

#include <iostream>
#include <string>
#include <queue>
#include <fstream>
#include <cassert>
#include <map>
#include <vector>

using namespace cxsc;
using namespace std;
using namespace taylor;

// Number of subintervals in which we split if we reject a ParameterSet: h2-direction
#define CUT_H2 4
// Number of subintervals in which we split if we reject a ParameterSet: Kappa-direction
#define CUT_KAPPA 2

// This maps h2 to the 1D integral since it does not depend on Kappa
map<ParameterSet,interval,ComparisonMap> M1D;
// This maps h2 to the singular part of the 1D integral since it does not depend on Kappa
map<ParameterSet,interval,ComparisonMap> MSingularity1D;

// Global constant defining the curve
interval K;

///////////////////////////////////////////////////////////
// BEGIN DEFINITION OF THE INTEGRALS TO BE COMPUTED
///////////////////////////////////////////////////////////



// Returns an enclosure of the formula (Thm. 4b) for a given ParameterSet.
// Acts as a black box for the outer level of the program.
// With this function we decide if a set of parameters turns over
// or not, bisecting in the space of parameters in the latter case.
// * the last bit of flag is set to 1 if a division by zero is encountered
// * the second to last bit of flag is set to 1 if we have reached the maximum depth in the recursion. 
// Otherwise flag equals zero.
interval compute_Theorem_4a(const ParameterSet& p, int& flag){

  ivector left(2); left[1] = p.Left; left[2] = 0;
  ivector right(2); right[1] = p.Right; right[2] = Pi_interval;
  
  interval res1d(0.0);
  interval sing1d(0.0);
  interval sing2d(0.0);
  interval res2d(0.0);
  interval tail(0.0);
  
  // rec_level controls how deep we go into the division of the integrating region
  // and its depth is limited by constants specified in 'methods.h'
  int rec_level = 0; 
  
  // Computation of the bounded region of $I_2$
  rec_level++;
  res2d = p.Kappa*(interval)4.0*
          rec_integrate_2D_geometric(p,left,right,GaussLegendre2_2D,
                                     integrand_I2_fast,integrand_I2_slow,
                                     flag,rec_level,1);

  assert(rec_level == 0);
  // Stop and split the parameter region if division by zero
  if (flag & 1){
    return interval(0.0,0.0); 
  }
  
  // If we have calculated before the nonsingular part of $I_1$, we extract its value
  if (M1D.find(p) != M1D.end()){
    res1d = M1D[p];
  }
  else {
    // If not, we calculate it and incorporate the result to the map
    rec_level++;
    res1d=rec_integrate_1D_geometric(p,p.Left,Pi_interval,GaussLegendre2_1D,integrand_I1_fast,integrand_I1_slow,flag,rec_level);
    M1D[p] = res1d;
  }
  
  assert(rec_level == 0);
  // Stop and split the parameter region if division by zero
  if (flag & 1){
    return interval(0.0,0.0); 
  }
  
  // Computation of the unbounded region of $I_2$
  
  // We use Lemma 5:
  // \|z_2\| <= maxFunction_coef * h_2
  interval maxFunction_coef; 
  "[0.65,0.65]" >> maxFunction_coef;
  interval C(0.0);
  if (0.0 <= Inf(p.Kappa)){ 
    C = C | (interval)2.0/((interval)1.0 - exp(-Pi2_interval*p.Right));
  }
  else {
    C = C | (interval)2.0/((interval)1.0 - exp(-Pi2_interval*p.Right) - abs(p.Kappa)*exp(-p.Right*(Pi_interval - (interval)2.0*p.h2)));
  }
  
  // We enclose the integral of |\d_\gamma z_2(\gamma)|
  rec_level++;
  tail = p.h2*rec_integrate_1D(p,(interval)0.0,Pi_interval,GaussLegendre2_1D_tails,integrand_unnormalized_dz2_fast,integrand_unnormalized_dz2_slow,flag,rec_level);
  
  assert(rec_level == 0);
  // Stop and split the parameter region if division by zero
  if (flag & 1){
    return interval(0.0,0.0); 
  }
  
  tail = tail * abs(p.Kappa)*(interval)8.0*C*
        ( exp(-p.Right*(Pi_interval - maxFunction_coef*p.h2))/(Pi_interval - maxFunction_coef*p.h2)/tan(p.h2) 
        + exp(-p.Right*(((interval)2.0-maxFunction_coef)*p.h2))/
          (((interval)2.0-maxFunction_coef)*p.h2)*(p.Right + (interval)1.0/(((interval)2.0-maxFunction_coef)*p.h2))
        );
  tail = tail | -tail;
  
  // Computation of the singular part of $I_1$:
  
  // If we have calculated before the singular part of $I_1$, we extract its value
  if (MSingularity1D.find(p) != MSingularity1D.end()){
    sing1d = MSingularity1D[p];
  }
  else {
    // If not, we calculate it and incorporate the result to the map
    
    // Singular part of $I_1$: second integral
    rec_level++;
    sing1d=rec_integrate_1D(p,(interval)0.0,p.Left,GaussLegendre2_1D,integrand_I12_fast,integrand_I12_slow,flag,rec_level);
    
    assert(rec_level == 0);
    // Stop and split the parameter region if division by zero
    if (flag & 1){
      return interval(0.0,0.0); 
    }
    
    // Singular part of $I_1$: first integral
    rec_level++;
    sing1d = sing1d + rec_integrate_singularity_1D(
                      p,(interval)0.0,p.Left,
                      integrate_singularity_1D,
                      integrand_I1_singularity_num_slow,integrand_I1_singularity_den_slow,
                      integrand_I11_fast,integrand_I11_slow,
                      flag,rec_level,6,4);
    
    assert(rec_level == 0);
    // Stop and split the parameter region if division by zero
    if (flag & 1){
      return interval(0.0,0.0); 
    }
    
    MSingularity1D[p] = sing1d;
  }
  
  // Computation of the singular part of $I_2$:
  rec_level++;
  ivector left_s(2); left_s[1] = 0.0; left_s[2] = 0;
  ivector right_s(2); right_s[1] = p.Left; right_s[2] = Pi_interval;
  
  sing2d = p.Kappa*(interval)4.0*
           rec_integrate_singularity_2D(
           p,left_s,right_s,
           integrate_singularity_2D,
           integrand_I2_singularity_num_fast,integrand_I2_singularity_num_slow,integrand_I2_singularity_den,
           integrand_I2_fast,integrand_I2_slow,
           flag,rec_level,1,1);
  
  assert(rec_level == 0);
  // Stop and split the parameter region if division by zero
  if (flag & 1){
    return interval(0.0,0.0); 
  }
  
  // Computation of the outer factor \da z_{2}(0)
  itaylor i_zero = itaylor(1,0.0);
  itaylor Z2 = z2(i_zero,p);
  interval DZ20 = get_j_coef(Z2,1);

  
  return DZ20*(res1d+res2d+tail+sing1d+sing2d);
}



// Returns an enclosure of the formula (Thm. 4b) for a given ParameterSet.
// Acts as a black box for the outer level of the program.
// With this function we decide if a set of parameters turns over
// or not, bisecting in the space of parameters in the latter case.
// * the last bit of flag is set to 1 if a division by zero is encountered
// * the second to last bit of flag is set to 1 if we have reached the maximum depth in the recursion. 
// Otherwise flag equals zero.
interval compute_Theorem_4b(const ParameterSet& p, int& flag){

  ivector left(2); left[1] = p.Left; left[2] = 0;
  ivector right(2); right[1] = p.Right; right[2] = Pi_interval;

  interval sing2d(0.0);
  interval res2d(0.0);
  interval tail(0.0);
  
  // rec_level controls how deep we go into the division of the integrating region
  // and its depth is limited by constants specified in 'methods.h'
  int rec_level = 0; 
  
  // Computation of the bounded region of $DI_2$
  rec_level++;
  res2d = (interval)4.0*
          rec_integrate_2D_geometric(p,left,right,GaussLegendre2_2D,
                                     integrand_DI2_fast,integrand_DI2_slow,
                                     flag,rec_level,1);

  assert(rec_level == 0);
  // Stop and split the parameter region if division by zero
  if (flag & 1){
    return interval(0.0,0.0); 
  }
  
  
  // Computation of the unbounded region of $DI_2$
  
  // We use Lemma 5:
  // \|z_2\| <= maxFunction_coef * h_2
  interval maxFunction_coef; 
  "[0.65,0.65]" >> maxFunction_coef;
  interval C(0.0);
  if (0.0 <= Inf(p.Kappa)){ 
    C = C | (interval)2.0/((interval)1.0 - exp(-Pi2_interval*p.Right));
  }
  else {
    C = C | (interval)2.0/((interval)1.0 - exp(-Pi2_interval*p.Right) - abs(p.Kappa)*exp(-p.Right*(Pi_interval - (interval)2.0*p.h2)));
  }

  // We enclose the integral of |\d_\gamma z_2(\gamma)|
  rec_level++;
  tail = p.h2*rec_integrate_1D(p,(interval)0.0,Pi_interval,GaussLegendre2_1D_tails,integrand_unnormalized_dz2_fast,integrand_unnormalized_dz2_slow,flag,rec_level);
  
  assert(rec_level == 0);
  // Stop and split the parameter region if division by zero
  if (flag & 1){
    return interval(0.0,0.0); 
  }
  
  tail = tail * (interval)4.0*sqr(C)*
        ( exp(-p.Right*(Pi_interval - maxFunction_coef*p.h2))/(Pi_interval - maxFunction_coef*p.h2)/tan(p.h2) 
        + exp(-p.Right*(((interval)2.0-maxFunction_coef)*p.h2))/
          (((interval)2.0-maxFunction_coef)*p.h2)*(p.Right + (interval)1.0/(((interval)2.0-maxFunction_coef)*p.h2))
        );
  tail = tail | -tail;

  // Computation of the singular part of $DI_2$:
  rec_level++;
  ivector left_s(2); left_s[1] = 0.0; left_s[2] = 0;
  ivector right_s(2); right_s[1] = p.Left; right_s[2] = Pi_interval;
  
  sing2d = (interval)4.0*
           rec_integrate_singularity_2D(
           p,left_s,right_s,
           integrate_singularity_2D,
           integrand_DI2_singularity_num_fast,integrand_DI2_singularity_num_slow,integrand_DI2_singularity_den,
           integrand_DI2_fast,integrand_DI2_slow,
           flag,rec_level,2,2);
  
  assert(rec_level == 0);
  // Stop and split the parameter region if division by zero
  if (flag & 1){
    return interval(0.0,0.0); 
  }
  
  // Computation of the outer factor \da z_{2}(0)
  itaylor i_zero = itaylor(1,0.0);
  itaylor Z2 = z2(i_zero,p);
  interval DZ20 = get_j_coef(Z2,1);
  
  return DZ20*(res2d+tail+sing2d);
}

///////////////////////////////////////////////////////////
// END DEFINITION OF THE INTEGRALS TO BE COMPUTED
///////////////////////////////////////////////////////////


///////////////////////////////////////////////////////////
// BEGIN DEFINITION OF THE SIZE OF THE PARAMETER CHECKS
///////////////////////////////////////////////////////////

// Checks that the dimensions of h2 and Kappa are big enough 
// (bigger or equal than MIN_SIZE_H2 and MIN_SIZE_KAPPA respectively)
bool big_enough_dimensions(const ParameterSet& PS){
  return ((diam(PS.h2) >= MIN_SIZE_H2) && (diam(PS.Kappa) >= MIN_SIZE_KAPPA));
}

///////////////////////////////////////////////////////////
// END DEFINITION OF THE SIZE OF THE PARAMETER CHECKS
///////////////////////////////////////////////////////////


int main(int argc, char* argv[]){
  cout << SetPrecision(14,11);
  if (argc != 2 && argc != 3) {
    cout << "Usage: " << endl;
    cout << argv[0] << " NO (NI) " << endl;
    cout << "NO = name of the output file" << endl;
    cout << "NI = name of the input file (optional)" << endl;
    cout << "(and some patience...)" << endl;
    cout << "Results will be output to screen and to the file as soon as they are computed." << endl;
    cout << "Finally, plot the results with your favorite tool." << endl;
    exit(0);
  }
  
  // Building output files
  string outputName = string(argv[1]);
  string outputNamePos = outputName + "_pos.out";
  string outputNameNeg = outputName + "_neg.out";
  string outputNameUnk = outputName + "_unk.out";
  ofstream outputPos(outputNamePos.c_str());
  ofstream outputNeg(outputNameNeg.c_str());
  ofstream outputUnk(outputNameUnk.c_str());


  M1D.clear();
  MSingularity1D.clear();

  queue<ParameterSet> Q;
  
  ParameterSet PS_ini;
  // Neighbourhood of the singularity set to 1/8
  "[0.125,0.125]" >> PS_ini.Left;
  // Boundary for the bounded part of the second interval
  PS_ini.Right = (interval)16.125;
  PS_ini.abs_tol = PS_ini.rel_tol = 1e-5;
  
  if (argc == 2){
    // If no input file is provided, we test with the full interval.
    PS_ini.h2 = interval(0.25,1.25);
    PS_ini.Kappa = interval(-1.0,1.0);
    Q.push(PS_ini);
  }
  else if (argc == 3){
    string inputName = string(argv[2]);
    ifstream inputStream(inputName.c_str());
    string h2Interval,KappaInterval;
    while (inputStream >> h2Interval >> KappaInterval){
      h2Interval >> PS_ini.h2;
      KappaInterval >> PS_ini.Kappa;
      Q.push(PS_ini);
    }
  }

  // Set the constant for the definition of the curves
  "[0.0001,0.0001]" >> K;
  
  while (!Q.empty()){
    cerr << "New item. In queue: " << Q.size() << endl;
    int flag = 0;
    ParameterSet currPS = Q.front();
    cerr << "h2 = " << currPS.h2 << " Kappa = " << currPS.Kappa << endl;
    Q.pop();
    #ifdef CASE_A
      // Theorem 4A
      interval result_cell = compute_Theorem_4a(currPS, flag);
    #elif CASE_B
      // Theorem 4B
      interval result_cell = compute_Theorem_4b(currPS, flag);
    #else
      #error Wrong values of CASE, constant not set by preprocessor
    #endif
    if ((flag&1) && (big_enough_dimensions(currPS))){ // critical
      cerr << "Critical case: division by zero encountered" << endl;
      vector<ParameterSet> vPS(CUT_H2*CUT_KAPPA);
      bisect_ParameterSet(currPS,vPS,CUT_H2,CUT_KAPPA);
      for (int i = 0; i < vPS.size(); i++){ 
        Q.push(vPS[i]);
      }
    }
    else { // Safe output, maybe too big enclosure
      cerr << "Safe" << endl;
      if (!in(0.0,result_cell)){ // found a sign
        if (Inf(result_cell) > 0){ // the whole interval is positive
          outputPos << Inf(currPS.h2) << " " << Sup(currPS.h2) << " " 
                    << Inf(currPS.Kappa) << " " << Sup(currPS.Kappa) 
                    << " " << result_cell << " POSITIVE" << endl;
          cerr << Inf(currPS.h2) << " " << Sup(currPS.h2) << " " 
               << Inf(currPS.Kappa) << " " << Sup(currPS.Kappa) 
               << " " << result_cell << " POSITIVE" << endl;
        }
        else { // the whole interval is negative
          outputNeg << Inf(currPS.h2) << " " << Sup(currPS.h2) << " " 
                    << Inf(currPS.Kappa) << " " << Sup(currPS.Kappa) 
                    << " " << result_cell << " NEGATIVE" << endl;
          cerr << Inf(currPS.h2) << " " << Sup(currPS.h2) << " " 
               << Inf(currPS.Kappa) << " " << Sup(currPS.Kappa)
               << " " << result_cell << " NEGATIVE" << endl;
        }
      }
      else { // we bisect, enclosure too big
        cerr << "Bisection. Enclosure too big" << endl;
        cerr << Inf(currPS.h2) << " " << Sup(currPS.h2) << " " 
             << Inf(currPS.Kappa) << " " << Sup(currPS.Kappa) 
             << " " << result_cell << " UNKNOWN" << endl;

        if (big_enough_dimensions(currPS)){
          vector<ParameterSet> vPS(CUT_H2*CUT_KAPPA);
          bisect_ParameterSet(currPS,vPS,CUT_H2,CUT_KAPPA);
          for (int i = 0; i < vPS.size(); i++){ 
            Q.push(vPS[i]);
          }
        }
        else {
          // Output to extra file. Unknown sign.
          outputUnk << Inf(currPS.h2) << " " << Sup(currPS.h2) << " " 
                    << Inf(currPS.Kappa) << " " << Sup(currPS.Kappa) 
                    << " " << result_cell << " UNKNOWN" << endl;
          cerr << Inf(currPS.h2) << " " << Sup(currPS.h2) << " " 
               << Inf(currPS.Kappa) << " " << Sup(currPS.Kappa)
               << " " << result_cell << " UNKNOWN" << endl;

        }
      }
    }
  }
  return 0;
}



==> Supplementary_Material_v2/Theorem_4/curves.cpp <==
#include "curves.h"

extern interval K;

// Bisects a parameterSet into 4 pieces, halving both h2 and Kappa
void bisect_ParameterSet(const ParameterSet& currPS, ParameterSet& PS1, 
                         ParameterSet& PS2, ParameterSet& PS3, ParameterSet& PS4){
  PS1 = currPS; PS2 = currPS; PS3 = currPS; PS4 = currPS;
  PS1.h2 = interval(Inf(currPS.h2),mid(currPS.h2));
  PS2.h2 = interval(Inf(currPS.h2),mid(currPS.h2));
  PS3.h2 = interval(mid(currPS.h2),Sup(currPS.h2));
  PS4.h2 = interval(mid(currPS.h2),Sup(currPS.h2));
  PS1.Kappa = interval(Inf(currPS.Kappa),mid(currPS.Kappa));
  PS2.Kappa = interval(mid(currPS.Kappa),Sup(currPS.Kappa));
  PS3.Kappa = interval(Inf(currPS.Kappa),mid(currPS.Kappa));
  PS4.Kappa = interval(mid(currPS.Kappa),Sup(currPS.Kappa));
}

// Bisects a parameterSet into dim1 x dim2 pieces, splitting the first
// dimension into dim1 pieces, and the second into dim2.
// Note that the previous function is a particular case of this one (2,2)
void bisect_ParameterSet(const ParameterSet& currPS, vector<ParameterSet>& vPS,
                         int dim1, int dim2){
  for (int i = 0; i < dim1; i++){
    for (int j = 0; j < dim2; j++){
      vPS[i*dim2+j] = currPS;
      vPS[i*dim2+j].h2 = (interval)(Inf(currPS.h2))+(interval)(Sup(currPS.h2)-Inf(currPS.h2))*interval(i,i+1)/(interval)dim1;
      vPS[i*dim2+j].Kappa = (interval)(Inf(currPS.Kappa))+(interval)(Sup(currPS.Kappa)-Inf(currPS.Kappa))*interval(j,j+1)/(interval)dim2;
    }
  }                         
}

// Parametrization of the curve: itaylor data type
itaylor z1(const itaylor& x, const ParameterSet& p){
  return x - sin(x)*exp(-K*sqr(x));
}

itaylor z2(const itaylor& x, const ParameterSet& p){
  return p.h2*(interval)3.0/(Pi_interval)*(sin(3.0*x)/(interval)3.0 - (interval)(1)*sin(x)/(interval)2.5*(exp(-sqr(x+(interval)2.0))+exp(-sqr(x-(interval)2.0))));
}

itaylor unnormalized_z2(const itaylor& x, const ParameterSet& p){
  return (interval)3.0/(Pi_interval)*(sin(3.0*x)/(interval)3.0 - (interval)(1)*sin(x)/(interval)2.5*(exp(-sqr(x+(interval)2.0))+exp(-sqr(x-(interval)2.0))));
}

// Parametrization of the curve: interval data type coming from ivector
interval z1(const ivector& v, const ParameterSet& p){
  return v[2] - sin(v[2])*exp(-K*sqr(v[2]));
}

interval z2(const ivector& v, const ParameterSet& p){
  return p.h2*(interval)3.0/(Pi_interval)*(sin((interval)3.0*v[2])/(interval)3.0 - (interval)(1)*sin(v[2])/(interval)2.5*(exp(-sqr(v[2]+(interval)2.0))+exp(-sqr(v[2]-(interval)2.0))));
}

// Parametrization of the curve: interval data type coming from interval
interval z1(const interval& v, const ParameterSet& p){
  return v - sin(v)*exp(-K*sqr(v));
}

interval z2(const interval& v, const ParameterSet &p){
  return p.h2*(interval)3.0/(Pi_interval)*(sin((interval)3.0*v)/(interval)3.0 - (interval)(1)*sin(v)/(interval)2.5*(exp(-sqr(v+(interval)2.0))+exp(-sqr(v-(interval)2.0))));
}

interval unnormalized_z2(const interval& v, const ParameterSet &p){
  return (interval)3.0/(Pi_interval)*(sin((interval)3.0*v)/(interval)3.0 - (interval)(1)*sin(v)/(interval)2.5*(exp(-sqr(v+(interval)2.0))+exp(-sqr(v-(interval)2.0))));
}

// Parametrization of the curve: dim2taylor data type
dim2taylor z1(const dim2taylor_vector& v, const ParameterSet& p){
  return v[2] - sin(v[2])*exp(-K*sqr(v[2]));
}

dim2taylor z2(const dim2taylor_vector& v, const ParameterSet &p){
  return p.h2*(interval)3.0/(Pi_interval)*(sin(3.0*v[2])/(interval)3.0 - (interval)(1)*sin(v[2])/(interval)2.5*(exp(-sqr(v[2]+2))+exp(-sqr(v[2]-2))));
}



==> Supplementary_Material_v2/Theorem_4/curves.h <==
#ifndef CURVES_H_INCLUDED
#define CURVES_H_INCLUDED

#include "interval.hpp"
#include "itaylor.hpp"
#include "dim2taylor.hpp"
#include <iostream>
#include <vector>


// Minimum size of h2 in the parameter mesh
#define MIN_SIZE_H2 (cxsc::real)5e-3
// Minimum size of Kappa in the parameter mesh
#define MIN_SIZE_KAPPA (cxsc::real)5e-3

using namespace cxsc;
using namespace std;
using namespace taylor;

typedef struct {
  double abs_tol;
  double rel_tol;
  interval h2;
  interval Kappa;
  interval Left;
  interval Right;
} ParameterSet;

class ComparisonMap { 
  // simple comparison function. 
  // We assume that two ParameterSets will be separated by at least MIN_SIZE_H2
   public:
      bool operator()(const ParameterSet x,const ParameterSet y){
                        if (Sup(x.h2) > Sup(y.h2) + MIN_SIZE_H2/(cxsc::real)2.0) return true;
                        if (Sup(x.h2) + MIN_SIZE_H2/(cxsc::real)2.0 < Sup(y.h2)) return false;
                        if (Inf(x.h2) > Inf(y.h2) + MIN_SIZE_H2/(cxsc::real)2.0) return true;
                        if (Inf(x.h2) + MIN_SIZE_H2/(cxsc::real)2.0 < Inf(y.h2)) return false;
                        return false; 
                      } // returns x>y
};

// Bisects a parameterSet into 4 pieces, halving both h2 and Kappa
void bisect_ParameterSet(const ParameterSet& currPS, ParameterSet& PS1, 
                         ParameterSet& PS2, ParameterSet& PS3, ParameterSet& PS4);
                         
// Bisects a parameterSet into dim1 x dim2 pieces, splitting the first
// dimension into dim1 pieces, and the second into dim2.                         
void bisect_ParameterSet(const ParameterSet& currPS, vector<ParameterSet>& vPS,
                         int dim1, int dim2);

// Parametrization of the curve: itaylor data type
itaylor z1(const itaylor& x, const ParameterSet& p);
itaylor z2(const itaylor& x, const ParameterSet& p);
itaylor unnormalized_z2(const itaylor& x, const ParameterSet& p);

// Parametrization of the curve: interval data type coming from ivector
interval z1(const ivector& v, const ParameterSet& p);
interval z2(const ivector& v, const ParameterSet& p);

// Parametrization of the curve: interval data type coming from interval
interval z1(const interval& v, const ParameterSet& p);
interval z2(const interval& v, const ParameterSet& p);
interval unnormalized_z2(const interval& v, const ParameterSet& p);

// Parametrization of the curve: dim2taylor data type
dim2taylor z1(const dim2taylor_vector& v, const ParameterSet& p);
dim2taylor z2(const dim2taylor_vector& v, const ParameterSet& p);

#endif


==> Supplementary_Material_v2/Theorem_4/integrands.cpp <==
#include "integrands.h"

// Integrand of I_{1}: itaylor data type
itaylor integrand_I1_slow(const interval& x, const ParameterSet& p, int order, int& flag){
  itaylor x_it = itaylor(order+1,x);
  itaylor Z1 = z1(x_it,p);
  itaylor DZ1 = diff(Z1, 1);
  Z1 = trunc(Z1,order);
  x_it = trunc(x_it,order);
  itaylor Z2 = z2(x_it,p);
  // Now, Z1 and DZ1 are 'order'-order itaylor objects
  itaylor den1 = sqr(cosh(Z1)-cos(Z2));
  itaylor den2 = sqr(cosh(Z1)+cos(Z2));
  if (0 <= get_j_coef(den1,0) || 0 <= get_j_coef(den2,0)){
    // Division by zero
    flag |= 1;
    return itaylor(0.0);
  }
  return  (interval)2.0*DZ1*sinh(Z1)*sin(Z2)*((interval)1.0/den1 + (interval)1.0/den2);
}


// Integrand of I_{1}: interval data type
interval integrand_I1_fast(const interval& x, const ParameterSet& p, int& flag){
  itaylor x_it = itaylor(1,x);
  itaylor ITZ1 = z1(x_it,p);
  interval Z1 = get_j_coef(ITZ1,0);
  interval DZ1 = get_j_coef(ITZ1,1);
  interval Z2 = z2(x,p);
  // Now, Z1 and DZ1 are intervals
  interval den1 = sqr(cosh(Z1)-cos(Z2));
  interval den2 = sqr(cosh(Z1)+cos(Z2));
  if (0.0 <= den1 || 0.0 <= den2){
    // Division by zero
    flag |= 1;
    return interval(0.0);
  }
  return (interval)2.0*DZ1*sinh(Z1)*sin(Z2)*((interval)1.0/den1 + (interval)1.0/den2);
}


// Integrand of I_{11}: itaylor data type
itaylor integrand_I11_slow(const interval& x, const ParameterSet& p, int order, int& flag){
  itaylor x_it = itaylor(order+1,x);
  itaylor Z1 = z1(x_it,p);
  itaylor DZ1 = diff(Z1, 1);
  Z1 = trunc(Z1,order);
  x_it = trunc(x_it,order);
  itaylor Z2 = z2(x_it,p);
  // Now, Z1 and DZ1 are 'order'-order itaylor objects
  itaylor den1 = sqr(cosh(Z1)-cos(Z2));
  if (0 <= get_j_coef(den1,0)){
    // Division by zero
    flag |= 1;
    return itaylor(0.0);
  }
  return  (interval)2.0*DZ1*sinh(Z1)*sin(Z2)/den1;
}


// Integrand of I_{11}: interval data type
interval integrand_I11_fast(const interval& x, const ParameterSet& p, int& flag){
  itaylor x_it = itaylor(1,x);
  itaylor ITZ1 = z1(x_it,p);
  interval Z1 = get_j_coef(ITZ1,0);
  interval DZ1 = get_j_coef(ITZ1,1);
  interval Z2 = z2(x,p);
  // Now, Z1 and DZ1 are intervals
  interval den1 = sqr(cosh(Z1)-cos(Z2));
  if (0.0 <= den1){
    // Division by zero
    flag |= 1;
    return interval(0.0);
  }
  return (interval)2.0*DZ1*sinh(Z1)*sin(Z2)/den1;
}


// Integrand of I_{12}: itaylor data type
itaylor integrand_I12_slow(const interval& x, const ParameterSet& p, int order, int& flag){
  itaylor x_it = itaylor(order+1,x);
  itaylor Z1 = z1(x_it,p);
  itaylor DZ1 = diff(Z1, 1);
  Z1 = trunc(Z1,order);
  x_it = trunc(x_it,order);
  itaylor Z2 = z2(x_it,p);
  // Now, Z1 and DZ1 are 'order'-order itaylor objects
  itaylor den2 = sqr(cosh(Z1)+cos(Z2));
  if (0.0 <= get_j_coef(den2,0)){
    // Division by zero
    flag |= 1;
    return itaylor(0.0);
  }
  return  (interval)2.0*DZ1*sinh(Z1)*sin(Z2)/den2;
}

// Integrand of I_{12}: interval data type
interval integrand_I12_fast(const interval& x, const ParameterSet& p, int& flag){
  itaylor x_it = itaylor(1,x);
  itaylor Z1IT = z1(x_it,p);
  interval Z1 = get_j_coef(Z1IT,0);
  interval DZ1 = get_j_coef(Z1IT,1);
  interval Z2 = z2(x,p);
  // Now, Z1 and DZ1 are intervals
  interval den2 = sqr(cosh(Z1)+cos(Z2));
  if (0.0 <= den2){
    // Division by zero
    flag |= 1;
    return interval(0.0);
  }
  return (interval)2.0*DZ1*sinh(Z1)*sin(Z2)/den2;
}


// Integrand of I_{1} (singular part - numerator): itaylor data type
itaylor integrand_I1_singularity_num_slow(const interval& x, const ParameterSet& p, int order, int& flag){
  itaylor x_it = itaylor(order+1,x);
  itaylor Z1 = z1(x_it,p);
  itaylor DZ1 = diff(Z1, 1);
  Z1 = trunc(Z1,order);
  x_it = trunc(x_it,order);
  itaylor Z2 = z2(x_it,p);
  return  (interval)(2.0)*DZ1*sinh(Z1)*sin(Z2);
}

// Integrand of I_{1} (singular part - denominator): itaylor data type
itaylor integrand_I1_singularity_den_slow(const interval& x, const ParameterSet& p, int order, int& flag){
  itaylor x_it = itaylor(order,x);
  itaylor Z1 = z1(x_it,p);
  itaylor Z2 = z2(x_it,p);
  // Now, Z1 and DZ1 are 'order'-order itaylor objects
  itaylor den1 = sqr(cosh(Z1)-cos(Z2));
  return den1;
}

// Integrand of I_{2}: dim2taylor data type
// We recall that iv[1] = y, iv[2] = gamma
dim2taylor integrand_I2_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z2 = z2(dv,p);
  dim2taylor DZ2 = diff(Z2,0,1);
  Z2 = trunc(Z2,order);
  dim2taylor Z1 = z1(dv_low,p);
  // Now, Z2 and DZ2 are order 'order' dim2taylors
  
  dim2taylor den1 = sinh(Pi_interval*dv_low[1]) + p.Kappa*sinh((interval)2.0*p.h2*dv_low[1]);
  dim2taylor den2 = cosh(Pid2_interval*dv_low[1]);
 
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return (cosh(dv_low[1]*Z2)*cosh(dv_low[1]*(Pid2_interval-p.h2)))
  *(DZ2*cos(dv_low[1]*Z1))
  *(dv_low[1]*(interval)2.0*cosh(dv_low[1]*(Pid2_interval-p.h2))-(interval)2.0*(sinh(dv_low[1]*p.h2))/(tan(p.h2))/den2)/den1;
}

// Integrand of I_{2}: interval data type
// We recall that iv[1] = y, iv[2] = gamma
interval integrand_I2_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor x_it = itaylor(1,iv[2]);
  itaylor ITZ2 = z2(x_it,p);
  interval Z2 = get_j_coef(ITZ2,0);
  interval DZ2 = get_j_coef(ITZ2,1);
  interval Z1 = z1(iv[2],p);
  
  // Now, Z2 and DZ2 are intervals
  interval den1 = sinh(Pi_interval*iv[1]) + p.Kappa*sinh((interval)2.0*p.h2*iv[1]);
  interval den2 = cosh(Pid2_interval*iv[1]);
  
  if (0.0 <= den1 || 0.0 <= den2){
    flag |= 1;
    return interval(0.0);
  }
  return  (cosh(iv[1]*Z2)*cosh(iv[1]*(Pid2_interval-p.h2)))
         *(DZ2*cos(iv[1]*Z1))
         *(iv[1]*(interval)2.0*cosh(iv[1]*(Pid2_interval-p.h2))-(interval)2.0*(sinh(iv[1]*p.h2))/(tan(p.h2))/den2)
         /den1;
}

// Integrand of I_{2} (singular part - numerator): itaylor data type
// We perform a Taylor expansion in the first variable (y) keeping gamma fixed.
itaylor integrand_I2_singularity_num_fast(const ivector& iv, const ParameterSet& p, int order, int& flag){
  itaylor y_it = itaylor(order,iv[1]);
  itaylor gamma_it = itaylor(1,iv[2]);
  itaylor ITZ2 = z2(gamma_it,p);

  interval DZ2 = get_j_derive(ITZ2,1);
  interval Z2 = get_j_derive(ITZ2,0);
  interval Z1 = z1(iv[2],p);

  itaylor den2 = cosh(Pid2_interval*y_it);
  
  if (0.0 <= get_j_coef(den2,0)){
    flag |= 1;
    return itaylor(order,0.0);
  }
  itaylor num =  (cosh(y_it*Z2)*cosh(y_it*(Pid2_interval-p.h2)))
                *(DZ2*cos(y_it*Z1))
                *(y_it*(interval)2.0*cosh(y_it*(Pid2_interval-p.h2))-(interval)2.0*(sinh(y_it*p.h2))/(tan(p.h2))/den2);
  return num;                             
}

// Integrand of I_{2} (singular part - numerator): dim2taylor data type
dim2taylor integrand_I2_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z2 = z2(dv,p);
  dim2taylor DZ2 = diff(Z2,0,1);
  Z2 = trunc(Z2,order);
  dim2taylor Z1 = z1(dv_low,p);
  
  dim2taylor den2 = cosh(Pid2_interval*dv_low[1]);
 
  if (0.0 <= den2[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return (cosh(dv_low[1]*Z2)*cosh(dv_low[1]*(Pid2_interval-p.h2)))
  *(DZ2*cos(dv_low[1]*Z1))
  *(dv_low[1]*(interval)2.0*cosh(dv_low[1]*(Pid2_interval-p.h2))-(interval)2.0*(sinh(dv_low[1]*p.h2))/(tan(p.h2))/den2);
}


// Integrand of I_{2} (singular part - denominator): itaylor data type
// We perform a Taylor expansion in the first variable (y).
itaylor integrand_I2_singularity_den(const interval& x, const ParameterSet& p, int order, int& flag){
  itaylor x_it = itaylor(order,x);
  itaylor den1 = sinh(Pi_interval*x_it) + p.Kappa*sinh((interval)2.0*p.h2*x_it);
  return den1;
}





// Integrand of |\da z_2|/h2: itaylor data type
itaylor integrand_unnormalized_dz2_slow(const interval& x, const ParameterSet& p, int order, int& flag){
  itaylor x_it = itaylor(order+1,x);
  itaylor Z2 = unnormalized_z2(x_it,p);
  itaylor DZ2 = diff(Z2, 1);
  return  DZ2;
}


// Integrand of |\da z_2|/h2: interval data type
interval integrand_unnormalized_dz2_fast(const interval& x, const ParameterSet& p, int& flag){
  itaylor x_it = itaylor(1,x);
  itaylor Z2 = unnormalized_z2(x_it,p);
  return get_j_derive(Z2,1);
}



// Integrand of DI_{2}: dim2taylor data type
dim2taylor integrand_DI2_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z2 = z2(dv,p);
  dim2taylor DZ2 = diff(Z2,0,1);
  Z2 = trunc(Z2,order);
  dim2taylor Z1 = z1(dv_low,p);
  // Now, Z2 and DZ2 are order 'order' dim2taylors
  
  dim2taylor den1 = sinh(Pi_interval*dv_low[1]) + p.Kappa*sinh((interval)2.0*p.h2*dv_low[1]);
  dim2taylor den2 = cosh(Pid2_interval*dv_low[1]);
 
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return sinh(Pi_interval*dv_low[1])*(cosh(dv_low[1]*Z2)*cosh(dv_low[1]*(Pid2_interval-p.h2)))
  *(DZ2*cos(dv_low[1]*Z1))
  *(dv_low[1]*(interval)2.0*cosh(dv_low[1]*(Pid2_interval-p.h2))-(interval)2.0*(sinh(dv_low[1]*p.h2))/(tan(p.h2))/den2)/sqr(den1);

}

// Integrand of DI_{2}: interval data type
interval integrand_DI2_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor x_it = itaylor(1,iv[2]);
  itaylor ITZ2 = z2(x_it,p);
  interval Z2 = get_j_coef(ITZ2,0);
  interval DZ2 = get_j_coef(ITZ2,1);
  interval Z1 = z1(iv[2],p);
  // Now, Z2 and DZ2 are intervals
  
  interval den1 = sinh(Pi_interval*iv[1]) + p.Kappa*sinh((interval)2.0*p.h2*iv[1]);
  interval den2 = cosh(Pid2_interval*iv[1]);
  
  if (0.0 <= den1 || 0.0 <= den2){
    flag |= 1;
    return interval(0.0);
  }
  return  sinh(Pi_interval*iv[1])*(cosh(iv[1]*Z2)*cosh(iv[1]*(Pid2_interval-p.h2)))
                             *(DZ2*cos(iv[1]*Z1))
                             *(iv[1]*(interval)2.0*cosh(iv[1]*(Pid2_interval-p.h2))-(interval)2.0*(sinh(iv[1]*p.h2))/(tan(p.h2))/den2)
                             /sqr(den1);

}
 
// Integrand of DI_{2} (singular part - numerator): itaylor data type  
itaylor integrand_DI2_singularity_num_fast(const ivector& iv, const ParameterSet& p, int order, int& flag){
  itaylor y_it = itaylor(order,iv[1]); 
  itaylor gamma_it = itaylor(1,iv[2]);
  itaylor ITZ2 = z2(gamma_it,p);
  
  interval DZ2 = get_j_derive(ITZ2,1);
  interval Z2 = get_j_derive(ITZ2,0);
  interval Z1 = z1(iv[2],p);

  itaylor den2 = cosh(Pid2_interval*y_it);
  
  if (0.0 <= get_j_coef(den2,0)){
    flag |= 1;
    return itaylor(order,0.0);
  }
  itaylor num =  (cosh(y_it*Z2)*cosh(y_it*(Pid2_interval-p.h2)))*(sinh(y_it*Pi_interval))
                *(DZ2*cos(y_it*Z1))
                *(y_it*(interval)2.0*cosh(y_it*(Pid2_interval-p.h2))-(interval)2.0*(sinh(y_it*p.h2))/(tan(p.h2))/den2);
  return num;                             
}
 
// Integrand of DI_{2} (singular part - numerator): dim2taylor data type
dim2taylor integrand_DI2_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z2 = z2(dv,p);
  dim2taylor DZ2 = diff(Z2,0,1);
  Z2 = trunc(Z2,order);
  dim2taylor Z1 = z1(dv_low,p);
  
  dim2taylor den2 = cosh(Pid2_interval*dv_low[1]);
 
  if (0.0 <= den2[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return (cosh(dv_low[1]*Z2)*cosh(dv_low[1]*(Pid2_interval-p.h2)))*sinh(dv_low[1]*Pi_interval)
  *(DZ2*cos(dv_low[1]*Z1))
  *(dv_low[1]*(interval)2.0*cosh(dv_low[1]*(Pid2_interval-p.h2))-(interval)2.0*(sinh(dv_low[1]*p.h2))/(tan(p.h2))/den2);

}

// Integrand of DI_{2}: itaylor data type
itaylor integrand_DI2_singularity_den(const interval& x, const ParameterSet& p, int order, int& flag){
  itaylor x_it = itaylor(order,x);
  itaylor den1 = sinh(Pi_interval*x_it) + p.Kappa*sinh((interval)2.0*p.h2*x_it);
  return sqr(den1);
}




==> Supplementary_Material_v2/Theorem_4/integrands.h <==
#ifndef INTEGRANDS_H_INCLUDED
#define INTEGRANDS_H_INCLUDED

#include "curves.h"
#include "interval.hpp"
#include "itaylor.hpp"
#include "dim2taylor.hpp"
#include <iostream>

// Computation of I_{1}



// Integrand of I_{1}: itaylor data type
itaylor integrand_I1_slow(const interval& x, const ParameterSet& p, int order, int& flag);
// Integrand of I_{1}: interval data type
interval integrand_I1_fast(const interval& x, const ParameterSet& p, int& flag);

// Integrand of I_{11}: itaylor data type
itaylor integrand_I11_slow(const interval& x, const ParameterSet& p, int order, int& flag);
// Integrand of I_{11}: interval data type
interval integrand_I11_fast(const interval& x, const ParameterSet& p, int& flag);

// Integrand of I_{12}: itaylor data type
itaylor integrand_I12_slow(const interval& x, const ParameterSet& p, int order, int& flag);
// Integrand of I_{12}: interval data type
interval integrand_I12_fast(const interval& x, const ParameterSet& p, int& flag);

// We remark that we don't need a 'fast' version of the Taylor expansion since
// we already know that Den(I_1)(0) and Num(I_1)(0) = 0 up to order 'order' (each of them is different)

// Integrand of I_{1} (singular part - numerator): itaylor data type
itaylor integrand_I1_singularity_num_slow(const interval& x, const ParameterSet& p, int order, int& flag);
// Integrand of I_{1} (singular part - denominator): itaylor data type
itaylor integrand_I1_singularity_den_slow(const interval& x, const ParameterSet& p, int order, int& flag);


// Computation of I_{2}


// Integrand of I_{2}: dim2taylor data type
dim2taylor integrand_I2_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
// Integrand of I_{2}: interval data type
interval integrand_I2_fast(const ivector& iv, const ParameterSet& p, int& flag);

// We remark that since the denominator of I_{2} only depends on y (and not on gamma),
// we only need to do taylor expansions in one variable.

// Integrand of I_{2} (singular part - numerator): itaylor data type
itaylor integrand_I2_singularity_num_fast(const ivector& iv, const ParameterSet& p, int order, int& flag);
// Integrand of I_{2} (singular part - numerator): dim2taylor data type
dim2taylor integrand_I2_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
// Integrand of I_{2} (singular part - denominator): itaylor data type
itaylor integrand_I2_singularity_den(const interval& x, const ParameterSet& p, int order, int& flag);



// Computation of |\da z_2|


// Integrand of |\da z_2|/h2: itaylor data type
itaylor integrand_unnormalized_dz2_slow(const interval& x, const ParameterSet& p, int order, int& flag);
// Integrand of |\da z_2|/h2: interval data type
interval integrand_unnormalized_dz2_fast(const interval& x, const ParameterSet& p, int& flag);



// Computation of DI_2


// Integrand of DI_{2}: dim2taylor data type
dim2taylor integrand_DI2_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
// Integrand of DI_{2}: interval data type
interval integrand_DI2_fast(const ivector& iv, const ParameterSet& p, int& flag);

// We remark that since the denominator of DI_{2} only depends on y (and not on gamma),
// we only need to do taylor expansions in one variable.

// Integrand of DI_{2} (singular part - numerator): itaylor data type
itaylor integrand_DI2_singularity_num_fast(const ivector& iv, const ParameterSet& p, int order, int& flag);
// Integrand of DI_{2} (singular part - numerator): dim2taylor data type
dim2taylor integrand_DI2_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
// Integrand of DI_{2} (singular part - denominator): itaylor data type
itaylor integrand_DI2_singularity_den(const interval& x, const ParameterSet& p, int order, int& flag);



#endif


==> Supplementary_Material_v2/Theorem_4/methods.cpp <==
#include "methods.h"

// Computes a Gauss-Legendre quadrature of order 2 between left_abscissa and right_abscissa.
// To optimize the code, integrand_1D_fast is only interval-based, while
// integrand_1D_slow is itaylor-based.
// Flag returns 1 if division by zero is encountered.
interval GaussLegendre2_1D(const interval& left_abscissa, const interval& right_abscissa,
                              const ParameterSet &p,
                              interval (*integrand_1D_fast)(const interval&, const ParameterSet&, int&),
                              itaylor (*integrand_1D_slow)(const interval&, const ParameterSet&, int, int&),
                              int& flag){
  interval mid_interval = (left_abscissa+right_abscissa)/(interval)2.0;
  interval alpha = left_abscissa|right_abscissa;
  interval dx = right_abscissa - left_abscissa;
  
  interval left = integrand_1D_fast(-dx*sqrt((interval)3.0)/(interval)6.0+(left_abscissa+right_abscissa)/(interval)2.0,p,flag);
  interval right = integrand_1D_fast(dx*sqrt((interval)3.0)/(interval)6.0+(left_abscissa+right_abscissa)/(interval)2.0,p,flag);
  
  itaylor error = integrand_1D_slow(alpha,p,4,flag);
  if (flag & 1){
    return interval(0.0);
  }
  else {
    interval err = get_j_coef(error,4)/(interval)180*sqr(sqr(dx)); // 1/24*error
    return (left + right)/(interval)2.0 + err;  
  }
}

// Computes a Gauss-Legendre quadrature of order 2 of the absolute value
// of the integrand, whenever this has a sign. Otherwise it returns the evaluation
// of the absolute value of the integrand over the whole interval.
// This function is used usually to bound contributions from the tail part.
// To optimize the code, integrand_1D_fast is only interval-based, while
// integrand_1D_slow is itaylor-based.
// Flag returns 1 if division by zero is encountered.
interval GaussLegendre2_1D_tails(const interval& left_abscissa, const interval& right_abscissa,
                              const ParameterSet &p,
                              interval (*integrand_1D_fast)(const interval&, const ParameterSet&, int&),
                              itaylor (*integrand_1D_slow)(const interval&, const ParameterSet&, int, int&),
                              int& flag){
  interval alpha = left_abscissa|right_abscissa;
  interval dx = right_abscissa - left_abscissa;
  itaylor error = integrand_1D_slow(alpha,p,4,flag);
  if (flag & 1){
    return interval(0.0);
  }
  if (0 <= get_j_coef(error,0)){
    return abs(get_j_coef(error,0));
  }
  else {
    return abs(GaussLegendre2_1D(left_abscissa,right_abscissa,p,integrand_1D_fast,integrand_1D_slow,flag));
  }                              
}

// Computes the singularity part of a given 1D integrand in the form of a fraction.
// order_num and order_den are the orders up to which the numerator and the
// denominator are zero respectively.
// We try to expand in Taylor series around zero and cancel out the powers.
// If this fails (division by zero is encountered), 
// we return a 1D-Gauss-Legendre quadrature of order 2.
// Note that flag will not be set to 1 since the denominator will not have division
// by zero problems, but the fraction num/den will!
interval integrate_singularity_1D(const interval& left_abscissa, const interval& right_abscissa,
                              const ParameterSet &p,
                              itaylor (*integrand_num)(const interval&, const ParameterSet&, int, int&),
                              itaylor (*integrand_den)(const interval&, const ParameterSet&, int, int&),
                              interval (*integrand_fast)(const interval&, const ParameterSet&, int&),
                              itaylor (*integrand_slow)(const interval&, const ParameterSet&, int, int&),
                              int& flag, int order_num, int order_den){
  
  interval singul = 0.0 | right_abscissa;                           
  interval alpha = left_abscissa|right_abscissa;
  interval dx = right_abscissa - left_abscissa;
  
  itaylor nums = integrand_num(singul,p,order_num,flag);
  itaylor dens = integrand_den(singul,p,order_den,flag);
  
  // If the Taylor expansion fails, then try Gauss-Legendre.
  if (0 <= get_j_coef(dens,order_den)){
    return GaussLegendre2_1D(left_abscissa,right_abscissa,p,integrand_fast,integrand_slow,flag)*dx;
  }
  interval res = get_j_coef(nums,order_num)/get_j_coef(dens,order_den)
                 /(interval)(order_num-order_den + 1)
                 *(power(right_abscissa,order_num-order_den+1)-power(left_abscissa,order_num-order_den+1));
  return res;
}


// Computes a Gauss-Legendre quadrature of order 2 in the box
// [y_left,y_right] \times [\gamma_down,\gamma_up]
// To optimize the code, integrand_2D_fast is only interval-based, while
// integrand_2D_slow is dim2taylor-based.
// The function sets flag = 1 if the method fails.
interval GaussLegendre2_2D(const interval& y_left, const interval& y_right,
                              const interval& gamma_down, const interval& gamma_up,
                              const ParameterSet &p,
                              interval (*integrand_2D_fast)(const ivector&, const ParameterSet&, int&),
                              dim2taylor (*integrand_2D_slow)(const ivector&, const ParameterSet&, int, int&),
                              int& flag){

  interval dy = y_right - y_left;
  interval dgamma = gamma_up - gamma_down;
  
  // Error
  ivector error_i(2);
  error_i[1] = y_left|y_right; error_i[2] = gamma_up|gamma_down;
  dim2taylor error = integrand_2D_slow(error_i,p,4,flag);
  
  if (flag == 1){
    return interval(0.0);
  }

  // Left Up
  ivector left_up_i(2); 
  left_up_i[1] = -dy/(interval)2.0*sqrt((interval)3.0)/(interval)3.0+(y_left+y_right)/(interval)2.0;
  left_up_i[2] =  dgamma/(interval)2.0*sqrt((interval)3.0)/(interval)3.0+(gamma_up+gamma_down)/(interval)2.0;
  interval left_up = integrand_2D_fast(left_up_i,p,flag);

  if (flag == 1){
    return interval(0.0);
  }

  // Right Up
  ivector right_up_i(2); 
  right_up_i[1] = dy/(interval)2.0*sqrt((interval)3.0)/(interval)3.0+(y_left+y_right)/(interval)2.0;
  right_up_i[2] = dgamma/(interval)2.0*sqrt((interval)3.0)/(interval)3.0+(gamma_up+gamma_down)/(interval)2.0;
  interval right_up = integrand_2D_fast(right_up_i,p,flag);
  
  if (flag == 1){
    return interval(0.0);
  }

  // Left Down
  ivector left_down_i(2); 
  left_down_i[1] = -dy/(interval)2.0*sqrt((interval)3.0)/(interval)3.0+(y_left+y_right)/(interval)2.0;
  left_down_i[2] = -dgamma/(interval)2.0*sqrt((interval)3.0)/(interval)3.0+(gamma_up+gamma_down)/(interval)2.0;
  interval left_down = integrand_2D_fast(left_down_i,p,flag);
  
  if (flag == 1){
    return interval(0.0);
  }

  // Right Down
  ivector right_down_i(2); 
  right_down_i[1] = dy/(interval)2.0*sqrt((interval)3.0)/(interval)3.0+(y_left+y_right)/(interval)2.0;
  right_down_i[2] = -dgamma/(interval)2.0*sqrt((interval)3.0)/(interval)3.0+(gamma_up+gamma_down)/(interval)2.0;
  interval right_down = integrand_2D_fast(right_down_i,p,flag);
  
  if (flag == 1){
    return interval(0.0);
  }

  
  interval error_4y = error[4][0];
  interval error_4gamma = error[0][4];

  interval err = error_4y*sqr(sqr(dy)) + error_4gamma*sqr(sqr(dgamma));    
  
  
  return (left_up+right_up+left_down+right_down)/(interval)4.0
          +err/(interval)180.0;
}



// Computes the singularity part of a given 1D integrand in the form of a fraction.
// order_num and order_den are the orders up to which the numerator and the
// denominator are zero respectively.
// Moreover, we assume that the denominator only depends on y.
// We do the Taylor expansion in y and integrate using a one-dimensional Gauss-Legendre
// quadrature of order 2.
// If the Taylor expansion fails, the function resorts to a two-dimensional 
// Gauss-Legendre quadrature of order 2.
// Otherwise, it returns the intersection of both approaches.
interval integrate_singularity_2D(const interval& y_left, const interval& y_right,
                              const interval& gamma_down, const interval& gamma_up,
                              const ParameterSet &p,
                              itaylor (*integrand_num_fast)(const ivector&, const ParameterSet&, int, int&),
                              dim2taylor (*integrand_num_slow)(const ivector&, const ParameterSet&, int, int&),
                              itaylor (*integrand_den)(const interval&, const ParameterSet&, int, int&),
                              interval (*integrand_fast)(const ivector&, const ParameterSet&, int&),
                              dim2taylor (*integrand_slow)(const ivector&, const ParameterSet&, int, int&),
                              int& flag, int order_num, int order_den){
  interval dgamma = gamma_up - gamma_down;
  interval dy = y_right - y_left;
  ivector error_i(2);
  error_i[1] = 0.0|y_right; error_i[2] = gamma_up|gamma_down;
  dim2taylor nums = integrand_num_slow(error_i,p,order_num+4,flag);
  
  ivector iv1(2); ivector iv2(2);
  iv1[1] = (interval)0.0|y_right; 
  iv1[2] = -dgamma/(interval)2.0*sqrt((interval)3.0)/(interval)3.0+(gamma_up+gamma_down)/(interval)2.0;
  iv2[1] = (interval)0.0|y_right;
  iv2[2] = dgamma/(interval)2.0*sqrt((interval)3.0)/(interval)3.0+(gamma_up+gamma_down)/(interval)2.0;
  
  itaylor n1 = integrand_num_fast(iv1,p,order_num,flag);
  itaylor n2 = integrand_num_fast(iv2,p,order_num,flag);
  
  itaylor dens = integrand_den(0.0|y_right,p,order_den,flag);
  interval vol = dgamma*dy;
  
  
  // If the Taylor expansion fails, then return Gauss-Legendre.
  if (0 <= get_j_coef(dens,order_den)){
    return GaussLegendre2_2D(y_left,y_right,gamma_down,gamma_up,p,integrand_fast,integrand_slow,flag)*vol;
  }
  
  // Otherwise return the best of the two
  
  // The formula is computed first by expanding the numerator in powers of y up to order order_num
  // (i.e.) N(y,gamma) = N(0,gamma) + yN_y(0,gamma) + ... + y^{order_num}/(order_num)!\da_y^{order_num}N([0,y],gamma),
  // cancelling powers of y with the expression coming from the denominator and integrating in y
  // and finally doing a Gauss_Legendre quadrature in gamma.
  
  interval res1 = dgamma/get_j_coef(dens,order_den)
                *((get_j_coef(n1,order_num)+get_j_coef(n2,order_num))/(interval)2.0+nums[order_num][4]/(interval)180.0*sqr(sqr(dgamma)))
                /(interval)(order_num-order_den + 1)
                *(power(y_right,order_num-order_den+1)-power(y_left,order_num-order_den+1));
    
  int curr_flag = 0;
  interval res2 = GaussLegendre2_2D(y_left,y_right,gamma_down,gamma_up,p,integrand_fast,integrand_slow,curr_flag)*vol;
  
  if (curr_flag & 1){
    return res1;
  }
  else {
    return res1 & res2;
  }
}

// Caller for recursive integration with arithmetic mean splitting.
// One has to be careful since the quadratures return the total integral divided
// by the volume.
// The number of recursive subdivisions is controlled by MAX_DEPTH_RECURSION_1D.
// If we encounter a division by zero at the deepest level, flag will have
// its last bit set to one (critical failure).
// If we are not able to meet the tolerance requirements (but still able to
// compute an enclosure of the true value), flag will have its second last
// bit set to one (as a warning) and will return the enclosure.
interval rec_integrate_1D(const ParameterSet& p, const interval& left, const interval& right, 
                          interval (*integration_method)(const interval&, const interval&,
                                                         const ParameterSet&, 
                                                         interval (*)(const interval&, const ParameterSet&, int&),
                                                         itaylor (*)(const interval&, const ParameterSet&, int, int&),
                                                         int&),
                          interval (*integrand_fast)(const interval&, const ParameterSet&, int&),
                          itaylor (*integrand_slow)(const interval&, const ParameterSet&, int, int&), 
                          int& flag, int& recursion_level){
  if (flag & 1){ 
    recursion_level--;
    return (interval)(0.0);
  }
  interval vol = right - left; 
  int curr_flag = 0;
  interval res = integration_method(left,right,p,integrand_fast,integrand_slow,curr_flag)*vol;
  // We bisect either if we don't meet the tolerances or if we divide by zero
  if (diam(res) > p.abs_tol || diam(res)/mid(vol) > p.rel_tol || curr_flag != 0){
    // Depth beyond MAX_DEPTH_RECURSION_1D
    if (recursion_level > MAX_DEPTH_RECURSION_1D){
      recursion_level--;
      // Integral calculated although tolerances not met.
      flag |= 2;
      if (curr_flag & 1) flag |= 1;
      return res;
    }
    // bisection
    interval new_res(0.0);
    interval midpoint = (right+left)/(interval)2.0;
    
    recursion_level++;
    new_res+=rec_integrate_1D(p,left,midpoint,integration_method,integrand_fast,integrand_slow,flag,recursion_level);
    
    if (flag & 1){ 
      recursion_level--;
      return (interval)(0.0);
    }
    
    recursion_level++;
    new_res+=rec_integrate_1D(p,midpoint,right,integration_method,integrand_fast,integrand_slow,flag,recursion_level);
    
    recursion_level--;
    return new_res;
  }
  else {
    recursion_level--;
    return res;
  }
}


// Caller for recursive integration with geometric mean splitting.
// One has to be careful since the quadratures return the total integral divided
// by the volume.
// The number of recursive subdivisions is controlled by MAX_DEPTH_RECURSION_1D.
// If we encounter a division by zero at the deepest level, flag will have
// its last bit set to one (critical failure).
// If we are not able to meet the tolerance requirements (but still able to
// compute an enclosure of the true value), flag will have its second last
// bit set to one (as a warning) and will return the enclosure.
interval rec_integrate_1D_geometric(const ParameterSet& p, const interval& left, const interval& right, 
                          interval (*integration_method)(const interval&, const interval&,
                                                         const ParameterSet&, 
                                                         interval (*)(const interval&, const ParameterSet&, int&),
                                                         itaylor (*)(const interval&, const ParameterSet&, int, int&),
                                                         int&),
                          interval (*integrand_fast)(const interval&, const ParameterSet&, int&),
                          itaylor (*integrand_slow)(const interval&, const ParameterSet&, int, int&), 
                          int& flag, int& recursion_level){

  if (flag & 1){ 
    recursion_level--;
    return (interval)(0.0);
  }
  interval vol = right - left; 
  int curr_flag = 0;
  interval res = integration_method(left,right,p,integrand_fast,integrand_slow,curr_flag)*vol;
  // We bisect either if we don't meet the tolerances or if we divide by zero
  if (diam(res) > p.abs_tol || diam(res)/mid(vol) > p.rel_tol || curr_flag != 0){
    // Depth beyond MAX_DEPTH_RECURSION_1D
    if (recursion_level > MAX_DEPTH_RECURSION_1D){
      recursion_level--;
      // Integral calculated although tolerances not met.
      flag |= 2;
      if (curr_flag & 1) flag |= 1;
      return res;
    }
    // bisection
    interval new_res(0.0);
    interval midpoint = sqrt(left*right);
    
    recursion_level++;
    new_res+=rec_integrate_1D_geometric(p,left,midpoint,integration_method,integrand_fast,integrand_slow,flag,recursion_level);
    
    if (flag & 1){ 
      recursion_level--;
      return (interval)(0.0);
    }    
    recursion_level++;
    new_res+=rec_integrate_1D_geometric(p,midpoint,right,integration_method,integrand_fast,integrand_slow,flag,recursion_level);
    
    recursion_level--;
    return new_res;
  }
  else {
    recursion_level--;
    return res;
  }
}


// Caller for recursive integration with arithmetic mean splitting.
// One has to be careful since the quadratures return the total integral
// (not the one divided by the volume, as opposed to other callers).
// The number of recursive subdivisions is controlled by MAX_DEPTH_RECURSION_1D_SINGULARITY.
// If we encounter a division by zero at the deepest level, flag will have
// its last bit set to one (critical failure).
// If we are not able to meet the tolerance requirements (but still able to
// compute an enclosure of the true value), flag will have its second last
// bit set to one (as a warning) and will return the enclosure. 
interval rec_integrate_singularity_1D(const ParameterSet& p, const interval& left, const interval& right, 
                          interval (*integration_method)(const interval&, const interval&,
                                                         const ParameterSet&, 
                                                         itaylor (*)(const interval&, const ParameterSet&, int, int&),
                                                         itaylor (*)(const interval&, const ParameterSet&, int, int&),
                                                         interval (*)(const interval&, const ParameterSet&, int&),
                                                         itaylor (*)(const interval&, const ParameterSet&, int, int&),
                                                         int&, int, int),
                          itaylor (*integrand_num)(const interval&, const ParameterSet&, int, int&),
                          itaylor (*integrand_den)(const interval&, const ParameterSet&, int, int&), 
                          interval (*integrand_fast)(const interval&, const ParameterSet&, int&),
                          itaylor (*integrand_slow)(const interval&, const ParameterSet&, int, int&),
                          int& flag, int& recursion_level, int order_num, int order_den){
  if (flag & 1){ 
    recursion_level--;
    return (interval)(0.0);
  }
  interval vol = right - left; 
  int curr_flag = 0;
  interval res = integration_method(left,right,p,integrand_num,integrand_den,integrand_fast,integrand_slow,curr_flag, order_num, order_den);
  // We bisect either if we don't meet the tolerances or if we divide by zero
  if (diam(res) > p.abs_tol || diam(res)/mid(vol) > p.rel_tol || curr_flag != 0){
    // Depth beyond MAX_DEPTH_RECURSION_1D_SINGULARITY
    if (recursion_level > MAX_DEPTH_RECURSION_1D_SINGULARITY){
      recursion_level--;
      // Integral calculated although tolerances not met.
      flag |= 2;
      if (curr_flag & 1) flag |= 1;
      return res;
    }
    // bisection
    interval new_res(0.0);
    
    interval midpoint = (right+left)/(interval)2.0;
    recursion_level++;
    new_res+=rec_integrate_singularity_1D(p,left,midpoint,integration_method,
                                       integrand_num,integrand_den,
                                       integrand_fast,integrand_slow,
                                       flag,recursion_level,order_num,order_den);
    if (flag & 1){ 
      recursion_level--;
      return (interval)(0.0);
    }    
    recursion_level++;
    new_res+=rec_integrate_singularity_1D(p,midpoint,right,integration_method,
                                       integrand_num,integrand_den,
                                       integrand_fast,integrand_slow,
                                       flag,recursion_level,order_num,order_den);
                                       
    recursion_level--;
    return new_res;
  }
  else {
    recursion_level--;
    return res;
  }
}

// 2D callers

// Caller for recursive integration with arithmetic mean splitting.
// Left and Right are vectors with the lower (resp. upper) bounds in each of the directions. 
// One has to be careful since the quadratures return the total integral divided
// by the volume.
// The number of recursive subdivisions is controlled by MAX_DEPTH_RECURSION_2D.
// If we encounter a division by zero at the deepest level, flag will have
// its last bit set to one (critical failure).
// If we are not able to meet the tolerance requirements (but still able to
// compute an enclosure of the true value), flag will have its second last
// bit set to one (as a warning) and will return the enclosure.
interval rec_integrate_2D(const ParameterSet& p, const ivector& left, const ivector& right, 
                          interval (*integration_method)(const interval&, const interval&,
                                                         const interval&, const interval&,
                                                         const ParameterSet&, 
                                                         interval (*)(const ivector&, const ParameterSet&, int&),
                                                         dim2taylor (*)(const ivector&, const ParameterSet&, int, int&),
                                                         int&),
                          interval (*integrand_fast)(const ivector&, const ParameterSet&, int&),
                          dim2taylor (*integrand_slow)(const ivector&, const ParameterSet&, int, int&), 
                          int& flag, int& recursion_level){
  if (flag & 1){ 
    recursion_level--;
    return (interval)(0.0);
  }
  ivector measure; measure = (right-left);
  interval vol(1.0); 
  for (int i = 1; i <= VecLen(measure); i++){
    vol*= measure[i];
  }
  int curr_flag = 0;
  interval res = integration_method(left[1],right[1],left[2],right[2],p,integrand_fast,integrand_slow,curr_flag)*vol;
  // We bisect either if we don't meet the tolerances or if we divide by zero
  if (diam(res) > p.abs_tol || diam(res)/mid(vol) > p.rel_tol || curr_flag != 0){
    // Depth beyond MAX_DEPTH_RECURSION_2D
    if (recursion_level > MAX_DEPTH_RECURSION_2D){
      recursion_level--;
      // Integral calculated although tolerances not met.
      flag |= 2;
      if (curr_flag & 1) flag |= 1;
      return res;
    }
    // bisection
    interval new_res(0.0);
    ivector midpoint = (right+left)/2.0;
    
    for (int i = 0; i < (1 << VecLen(left)); i++){
      ivector curr_left;
      ivector curr_right;
      curr_left = midpoint; curr_right = midpoint;
      for (int j = 0; j < VecLen(left); j++){
        if (i & (1 << j)){
          curr_left[j+1] = left[j+1];
        }
        else {
          curr_right[j+1] = right[j+1];
        }
      } 
      recursion_level++;
      new_res+=rec_integrate_2D(p,curr_left,curr_right,integration_method,integrand_fast,integrand_slow,flag,recursion_level);  

      if (flag & 1){ 
        recursion_level--;
        return (interval)(0.0);
      }
    }
    recursion_level--;
    return new_res;
  }
  else {
    recursion_level--;
    return res;
  }
}



// Caller for recursive integration with geometric mean splitting.
// Only the first 'num_coords' coordinates are split geometrically, the rest
// are split arithmetically.
// Left and Right are vectors with the lower (resp. upper) bounds in each of the directions. 
// One has to be careful since the quadratures return the total integral divided
// by the volume.
// The number of recursive subdivisions is controlled by MAX_DEPTH_RECURSION_2D.
// If we encounter a division by zero at the deepest level, flag will have
// its last bit set to one (critical failure).
// If we are not able to meet the tolerance requirements (but still able to
// compute an enclosure of the true value), flag will have its second last
// bit set to one (as a warning) and will return the enclosure.
interval rec_integrate_2D_geometric(const ParameterSet& p, const ivector& left, const ivector& right, 
                          interval (*integration_method)(const interval&, const interval&,
                                                         const interval&, const interval&,
                                                         const ParameterSet&, 
                                                         interval (*)(const ivector&, const ParameterSet&, int&),
                                                         dim2taylor (*)(const ivector&, const ParameterSet&, int, int&),
                                                         int&),
                          interval (*integrand_fast)(const ivector&, const ParameterSet&, int&),
                          dim2taylor (*integrand_slow)(const ivector&, const ParameterSet&, int, int&), 
                          int& flag, int& recursion_level, int num_coords){        
  if (flag & 1){ 
    recursion_level--;
    return (interval)(0.0);
  }
  ivector measure; measure = (right-left);
  interval vol(1.0); 
  for (int i = 1; i <= VecLen(measure); i++){
    vol*= measure[i];
  }
  int curr_flag = 0;
  interval res = integration_method(left[1],right[1],left[2],right[2],p,integrand_fast,integrand_slow,curr_flag)*vol;
  // We bisect either if we don't meet the tolerances or if we divide by zero
  if (diam(res) > p.abs_tol || diam(res)/mid(vol) > p.rel_tol || curr_flag != 0){
    // Depth beyond MAX_DEPTH_RECURSION_2D
    if (recursion_level > MAX_DEPTH_RECURSION_2D){
      // Integral calculated although tolerances not met.
      recursion_level--;
      flag |= 2;
      if (curr_flag & 1) flag |= 1;
      return res;
    }
    // bisection
    interval new_res(0.0);
    
    ivector midpoint = (right+left)/2.0;
    ivector gmean(VecLen(left));
    for (int i = 1; i <= VecLen(gmean); i++){
      gmean[i] = sqrt(left[i]*right[i]);
    }
    for (int i = 0; i < (1 << VecLen(left)); i++){
      ivector curr_left;
      ivector curr_right;
      curr_left = midpoint; curr_right = midpoint;
      for (int j = 0; j < VecLen(left); j++){
        // First num_coords coordinates
        if (j < num_coords && (i & (1 << j))){
          curr_left[j+1] = left[j+1];
          curr_right[j+1] = gmean[j+1];
        }
        else if (j < num_coords && (i & (1 << j)) != (1 << j)){
          curr_left[j+1] = gmean[j+1];
          curr_right[j+1] = right[j+1];
        }
        // Last n - num_coords coordinates
        else if (j >= num_coords && (i & (1 << j))){
          curr_left[j+1] = left[j+1];
          curr_right[j+1] = midpoint[j+1];
        }
        else if (j >= num_coords && (i & (1 << j)) != (1 << j)){
          curr_left[j+1] = midpoint[j+1];
          curr_right[j+1] = right[j+1];
        }
      } 
      recursion_level++;
      new_res+=rec_integrate_2D_geometric(p,curr_left,curr_right,integration_method,
                                          integrand_fast,integrand_slow,
                                          flag,recursion_level,num_coords);  

      if (flag & 1){ 
        recursion_level--;
        return (interval)(0.0);
      }
    }
    
    recursion_level--;
    return new_res;
  }
  else {
    recursion_level--;
    return res;
  }
}

// Caller for recursive integration with arithmetic mean splitting.
// Left and Right are vectors with the lower (resp. upper) bounds in each of the directions. 
// One has to be careful since the quadratures return the total integral 
// (not the one divided by the volume, as opposed to other callers).
// The number of recursive subdivisions is controlled by MAX_DEPTH_RECURSION_2D_SINGULARITY.
// If we encounter a division by zero at the deepest level, flag will have
// its last bit set to one (critical failure).
// If we are not able to meet the tolerance requirements (but still able to
// compute an enclosure of the true value), flag will have its second last
// bit set to one (as a warning) and will return the enclosure.
interval rec_integrate_singularity_2D(const ParameterSet& p, const ivector& left, const ivector& right, 
                          interval (*integration_method)(const interval&, const interval&,
                                                         const interval&, const interval&,
                                                         const ParameterSet&, 
                                                         itaylor (*)(const ivector&, const ParameterSet&, int, int&),
                                                         dim2taylor (*)(const ivector&, const ParameterSet&, int, int&),
                                                         itaylor (*)(const interval&, const ParameterSet&, int, int&),
                                                         interval (*)(const ivector&, const ParameterSet&, int&),
                                                         dim2taylor (*)(const ivector&, const ParameterSet&, int, int&),
                                                         int&, int, int),
                          itaylor (*integrand_num_fast)(const ivector&, const ParameterSet&, int, int&),
                          dim2taylor (*integrand_num_slow)(const ivector&, const ParameterSet&, int, int&),
                          itaylor (*integrand_den)(const interval&, const ParameterSet&, int, int&),
                          interval (*integrand_fast)(const ivector&, const ParameterSet&, int&),
                          dim2taylor (*integrand_slow)(const ivector&, const ParameterSet&, int, int&), 
                          int& flag, int& recursion_level, int order_num, int order_den){
  if (flag & 1){ 
    recursion_level--;
    return (interval)(0.0);
  }
  ivector measure; measure = (right-left);
  interval vol(1.0); 
  for (int i = 1; i <= VecLen(measure); i++){
    vol*= measure[i];
  }
  int curr_flag = 0;
  interval res = integration_method(left[1],right[1],left[2],right[2],p,
                                    integrand_num_fast,integrand_num_slow,integrand_den,
                                    integrand_fast,integrand_slow,
                                    curr_flag,order_num,order_den);
  // We bisect either if we don't meet the tolerances or if we divide by zero
  if (diam(res) > p.abs_tol || diam(res)/mid(vol) > p.rel_tol || curr_flag != 0){
    // Depth beyond MAX_DEPTH_RECURSION_2D_SINGULARITY
    if (recursion_level > MAX_DEPTH_RECURSION_2D_SINGULARITY){
      // Integral calculated although tolerances not met.
      recursion_level--;
      flag |= 2;
      if (curr_flag & 1) flag |= 1;
      return res;
    }
    // bisection
    interval new_res(0.0);
    
    ivector midpoint = (right+left)/2.0;
    for (int i = 0; i < (1 << VecLen(left)); i++){
      ivector curr_left;
      ivector curr_right;
      curr_left = midpoint; curr_right = midpoint;
      for (int j = 0; j < VecLen(left); j++){
        if (i & (1 << j)){
          curr_left[j+1] = left[j+1];
        }
        else {
          curr_right[j+1] = right[j+1];
        }
      } 
      recursion_level++;
      new_res+=rec_integrate_singularity_2D(p,curr_left,curr_right,integration_method,
                                            integrand_num_fast,integrand_num_slow,integrand_den,
                                            integrand_fast,integrand_slow,
                                            flag,recursion_level,order_num,order_den);  

      if (flag & 1){ 
        recursion_level--;
        return (interval)(0.0);
      }
    }
    recursion_level--;
    return new_res;
  }
  else {
    recursion_level--;
    return res;
  }
}



==> Supplementary_Material_v2/Theorem_4/methods.h <==
// The file is split into two types of functions: the quadratures (Newton-Cotes,
// Gauss-Legendre, 1D-2D, etc) and the callers (iterative, recursive, arithmetic
// splitting, geometric splitting, 1D-2D,...). 
// The callers are at an outer level and call the quadratures. With the result,
// depending on the caller it can decide whether to keep it, split the interval
// in different ways and call recursively the quadratures, flag an error, etc.
// The implementation is based on pointers to functions so that changing one
// quadrature to another is easy, same for the integrands, which are called by
// the quadratures. This is intended in order to make experiments with 
// algebraically equal expressions but interval-arithmetic different ones (such
// as for example 1-x^2 and (1-x)*(1+x))

#ifndef METHODS_H_INCLUDED
#define METHODS_H_INCLUDED

#include "curves.h"
#include "interval.hpp"
#include "itaylor.hpp"
#include "dim2taylor.hpp"


// Maximum recursion level for 1D integrals
#define MAX_DEPTH_RECURSION_1D 18
// Maximum recursion level for 1D (singularity) integrals
#define MAX_DEPTH_RECURSION_1D_SINGULARITY 12
// Maximum recursion level for 2D integrals
#define MAX_DEPTH_RECURSION_2D 8
// Maximum recursion level for 2D (singularity) integrals
#define MAX_DEPTH_RECURSION_2D_SINGULARITY 7


// 1D quadratures

// Computes a Gauss-Legendre quadrature of order 2 between left_abscissa and right_abscissa.
interval GaussLegendre2_1D(const interval& left_abscissa, const interval& right_abscissa,
                              const ParameterSet &p,
                              interval (*integrand_1D_fast)(const interval&, const ParameterSet&, int&),
                              itaylor (*integrand_1D_slow)(const interval&, const ParameterSet&, int, int&),
                              int& flag);
                              
// Computes a Gauss-Legendre quadrature of order 2 of the absolute value
// of the integrand, whenever this has a sign. Otherwise it returns the evaluation
// of the absolute value of the integrand over the whole interval.
// This function is used usually to bound contributions from the tail part.
interval GaussLegendre2_1D_tails(const interval& left_abscissa, const interval& right_abscissa,
                              const ParameterSet &p,
                              interval (*integrand_1D_fast)(const interval&, const ParameterSet&, int&),
                              itaylor (*integrand_1D_slow)(const interval&, const ParameterSet&, int, int&),
                              int& flag);

// Computes the singularity part of a given 1D integrand in the form of a fraction.
// order_num and order_den are the orders up to which the numerator and the
// denominator are zero respectively.
// If the Taylor expansion fails, the function resorts to Gauss-Legendre of order 2.
interval integrate_singularity_1D(const interval& left_abscissa, const interval& right_abscissa,
                              const ParameterSet &p,
                              itaylor (*integrand_num)(const interval&, const ParameterSet&, int, int&),
                              itaylor (*integrand_den)(const interval&, const ParameterSet&, int, int&),
                              interval (*integrand_fast)(const interval&, const ParameterSet&, int&),
                              itaylor (*integrand_slow)(const interval&, const ParameterSet&, int, int&),
                              int& flag, int order_num, int order_den);

// 2D quadratures

// Computes a Gauss-Legendre quadrature of order 2 in the box
// [y_left,y_right] \times [\gamma_down,\gamma_up]
interval GaussLegendre2_2D(const interval& y_left, const interval& y_right,
                              const interval& gamma_down, const interval& gamma_up,
                              const ParameterSet &p,
                              interval (*integrand_2D_fast)(const ivector&, const ParameterSet&, int&),
                              dim2taylor (*integrand_2D_slow)(const ivector&, const ParameterSet&, int, int&),
                              int& flag);

// Computes the singularity part of a given 1D integrand in the form of a fraction.
// order_num and order_den are the orders up to which the numerator and the
// denominator are zero respectively.
// Moreover, we assume that the denominator only depends on y.
// We do the Taylor expansion in y and integrate using a one-dimensional Gauss-Legendre
// quadrature of order 2.
// If the Taylor expansion fails, the function resorts to a two-dimensional 
// Gauss-Legendre quadrature of order 2.
// Otherwise, it returns the intersection of both approaches.
interval integrate_singularity_2D(const interval& y_left, const interval& y_right,
                              const interval& gamma_down, const interval& gamma_up,
                              const ParameterSet &p,
                              itaylor (*integrand_num_fast)(const ivector&, const ParameterSet&, int, int&),
                              dim2taylor (*integrand_num_slow)(const ivector&, const ParameterSet&, int, int&),
                              itaylor (*integrand_den)(const interval&, const ParameterSet&, int, int&),
                              interval (*integrand_fast)(const ivector&, const ParameterSet&, int&),
                              dim2taylor (*integrand_slow)(const ivector&, const ParameterSet&, int, int&),
                              int& flag, int order_num, int order_den);


// 1D callers

// Caller for recursive integration with arithmetic mean splitting.
// One has to be careful since the quadratures return the total integral divided
// by the volume.
// The number of recursive subdivisions is controlled by MAX_DEPTH_RECURSION_1D.
// If we encounter a division by zero at the deepest level, flag will have
// its last bit set to one (critical failure).
// If we are not able to meet the tolerance requirements (but still able to
// compute an enclosure of the true value), flag will have its second last
// bit set to one (as a warning) and will return the enclosure.
interval rec_integrate_1D(const ParameterSet& p, const interval& left, const interval& right, 
                          interval (*integration_method)(const interval&, const interval&,
                                                         const ParameterSet&, 
                                                         interval (*)(const interval&, const ParameterSet&, int&),
                                                         itaylor (*)(const interval&, const ParameterSet&, int, int&),
                                                         int&),
                          interval (*integrand_fast)(const interval&, const ParameterSet&, int&),
                          itaylor (*integrand_slow)(const interval&, const ParameterSet&, int, int&), 
                          int& flag, int& recursion_level);

// Caller for recursive integration with geometric mean splitting.
// One has to be careful since the quadratures return the total integral divided
// by the volume.
// The number of recursive subdivisions is controlled by MAX_DEPTH_RECURSION_1D.
// If we encounter a division by zero at the deepest level, flag will have
// its last bit set to one (critical failure).
// If we are not able to meet the tolerance requirements (but still able to
// compute an enclosure of the true value), flag will have its second last
// bit set to one (as a warning) and will return the enclosure.                        
interval rec_integrate_1D_geometric(const ParameterSet& p, const interval& left, const interval& right, 
                          interval (*integration_method)(const interval&, const interval&,
                                                         const ParameterSet&, 
                                                         interval (*)(const interval&, const ParameterSet&, int&),
                                                         itaylor (*)(const interval&, const ParameterSet&, int, int&),
                                                         int&),
                          interval (*integrand_fast)(const interval&, const ParameterSet&, int&),
                          itaylor (*integrand_slow)(const interval&, const ParameterSet&, int, int&), 
                          int& flag, int& recursion_level);
                          
// Caller for recursive integration with arithmetic mean splitting.
// One has to be careful since the quadratures return the total integral
// (not the one divided by the volume, as opposed to other callers).
// The number of recursive subdivisions is controlled by MAX_DEPTH_RECURSION_1D_SINGULARITY.
// If we encounter a division by zero at the deepest level, flag will have
// its last bit set to one (critical failure).
// If we are not able to meet the tolerance requirements (but still able to
// compute an enclosure of the true value), flag will have its second last
// bit set to one (as a warning) and will return the enclosure.                          
interval rec_integrate_singularity_1D(const ParameterSet& p, const interval& left, const interval& right, 
                          interval (*integration_method)(const interval&, const interval&,
                                                         const ParameterSet&, 
                                                         itaylor (*)(const interval&, const ParameterSet&, int, int&),
                                                         itaylor (*)(const interval&, const ParameterSet&, int, int&),
                                                         interval (*)(const interval&, const ParameterSet&, int&),
                                                         itaylor (*)(const interval&, const ParameterSet&, int, int&),
                                                         int&, int, int),
                          itaylor (*integrand_num)(const interval&, const ParameterSet&, int, int&),
                          itaylor (*integrand_den)(const interval&, const ParameterSet&, int, int&), 
                          interval (*integrand_fast)(const interval&, const ParameterSet&, int&),
                          itaylor (*integrand_slow)(const interval&, const ParameterSet&, int, int&),
                          int& flag, int& recursion_level, int order_num, int order_den);


// 2D callers                          

// Caller for recursive integration with arithmetic mean splitting.
// Left and Right are vectors with the lower (resp. upper) bounds in each of the directions. 
// One has to be careful since the quadratures return the total integral divided
// by the volume.
// The number of recursive subdivisions is controlled by MAX_DEPTH_RECURSION_2D.
// If we encounter a division by zero at the deepest level, flag will have
// its last bit set to one (critical failure).
// If we are not able to meet the tolerance requirements (but still able to
// compute an enclosure of the true value), flag will have its second last
// bit set to one (as a warning) and will return the enclosure.
interval rec_integrate_2D(const ParameterSet& p, const ivector& left, const ivector& right, 
                          interval (*integration_method)(const interval&, const interval&,
                                                         const interval&, const interval&,
                                                         const ParameterSet&, 
                                                         interval (*)(const ivector&, const ParameterSet&, int&),
                                                         dim2taylor (*)(const ivector&, const ParameterSet&, int, int&),
                                                         int&),
                          interval (*integrand_fast)(const ivector&, const ParameterSet&, int&),
                          dim2taylor (*integrand_slow)(const ivector&, const ParameterSet&, int, int&), 
                          int& flag, int& recursion_level);



// Caller for recursive integration with geometric mean splitting.
// Only the first 'num_coords' coordinates are split geometrically, the rest
// are split arithmetically.
// Left and Right are vectors with the lower (resp. upper) bounds in each of the directions. 
// One has to be careful since the quadratures return the total integral divided
// by the volume.
// The number of recursive subdivisions is controlled by MAX_DEPTH_RECURSION_2D.
// If we encounter a division by zero at the deepest level, flag will have
// its last bit set to one (critical failure).
// If we are not able to meet the tolerance requirements (but still able to
// compute an enclosure of the true value), flag will have its second last
// bit set to one (as a warning) and will return the enclosure.
interval rec_integrate_2D_geometric(const ParameterSet& p, const ivector& left, const ivector& right, 
                          interval (*integration_method)(const interval&, const interval&,
                                                         const interval&, const interval&,
                                                         const ParameterSet&, 
                                                         interval (*)(const ivector&, const ParameterSet&, int&),
                                                         dim2taylor (*)(const ivector&, const ParameterSet&, int, int&),
                                                         int&),
                          interval (*integrand_fast)(const ivector&, const ParameterSet&, int&),
                          dim2taylor (*integrand_slow)(const ivector&, const ParameterSet&, int, int&), 
                          int& flag, int& recursion_level, int num_coords);
                          
                          

// Caller for recursive integration with arithmetic mean splitting.
// Left and Right are vectors with the lower (resp. upper) bounds in each of the directions. 
// One has to be careful since the quadratures return the total integral 
// (not the one divided by the volume, as opposed to other callers).
// The number of recursive subdivisions is controlled by MAX_DEPTH_RECURSION_2D_SINGULARITY.
// If we encounter a division by zero at the deepest level, flag will have
// its last bit set to one (critical failure).
// If we are not able to meet the tolerance requirements (but still able to
// compute an enclosure of the true value), flag will have its second last
// bit set to one (as a warning) and will return the enclosure.                          
interval rec_integrate_singularity_2D(const ParameterSet& p, const ivector& left, const ivector& right, 
                          interval (*integration_method)(const interval&, const interval&,
                                                         const interval&, const interval&,
                                                         const ParameterSet&, 
                                                         itaylor (*)(const ivector&, const ParameterSet&, int, int&),
                                                         dim2taylor (*)(const ivector&, const ParameterSet&, int, int&),
                                                         itaylor (*)(const interval&, const ParameterSet&, int, int&),
                                                         interval (*)(const ivector&, const ParameterSet&, int&),
                                                         dim2taylor (*)(const ivector&, const ParameterSet&, int, int&),
                                                         int&, int, int),
                          itaylor (*integrand_num_fast)(const ivector&, const ParameterSet&, int, int&),
                          dim2taylor (*integrand_num_slow)(const ivector&, const ParameterSet&, int, int&),
                          itaylor (*integrand_den)(const interval&, const ParameterSet&, int, int&), 
                          interval (*integrand_fast)(const ivector&, const ParameterSet&, int&),
                          dim2taylor (*integrand_slow)(const ivector&, const ParameterSet&, int, int&), 
                          int& flag, int& recursion_level, int order_num, int order_den);
                          

#endif



==> Supplementary_Material_v2/taylor/dim2taylor.cpp <==
/*
**  Copyright (C) 1999-2008 F. Blomquist, M. Braeuer, M. Grimmer,
**                          W. Hofschuster, W. Kraemer
**                          Wiss. Rechnen/Softwaretechnologie
**                          Universitaet Wuppertal, Germany   
**
**  This library is free software; you can redistribute it and/or
**  modify it under the terms of the GNU Library General Public
**  License as published by the Free Software Foundation; either
**  version 2 of the License, or (at your option) any later version.
**
**  This library is distributed in the hope that it will be useful,
**  but WITHOUT ANY WARRANTY; without even the implied warranty of
**  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
**  Library General Public License for more details.
**
**  You should have received a copy of the GNU Library General Public
**  License along with this library; if not, write to the Free
**  Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
*/

////////////////////////////////////////////////////////////////////////
//     Updated by F. Blomquist, M. Grimmer
//     Extended version 05.03.2006 by M. Grimmer
////////////////////////////////////////////////////////////////////////

#include "dim2taylor.hpp"

using namespace std;
using namespace cxsc;

//------------------------------------------------------------------------

// class dim2taylor: 2-dim. Taylor arithmetic 

//------------------------------------------------------------------------


namespace taylor{
// Constructors:

dim2taylor::dim2taylor()
{
 p=0;
 dat=new ivector[p+1];
 for(int i=0; i<=p; i++) Resize(dat[i], 0, p-i);
}

//-----------------------------------------------------------------------

dim2taylor::dim2taylor(int order)
{
 p=order;
 dat=new ivector[p+1];
 for(int i=0; i<=p; i++) Resize(dat[i], 0, p-i);
 
 //added: javi, 2013-03
 for (int i=0; i <= p; i++){
  for (int j=0; j <= p-i; j++){
    dat[i][j] = (interval)0.0;
  }
 }
}

//------------------------------------------------------------------------

dim2taylor::dim2taylor(const dim2taylor& s)
{
 p=s.p;
 dat=new ivector[p+1];
 for(int i=0; i<=p ;i++) dat[i]=s.dat[i];
}
//------------------------------------------------------------------------

dim2taylor::~dim2taylor()
{
 delete[] dat;
 dat=NULL;
}

//------------------------------------------------------------------------
// Assignment operator:

dim2taylor& dim2taylor::operator=(const dim2taylor& s)
{
 if(this != &s)
 {
  delete[] dat;
  dat=NULL;
  p=s.p;
  dat=new ivector[p+1];

  for(int i=0; i<=p ; i++) dat[i]=s.dat[i]; 

 }
 return *this;
}

//------------------------------------------------------------------------

ivector& dim2taylor::operator[](int n) const
{
    return dat[n];
} 

//------------------------------------------------------------------------
  
dim2taylor init_var(int order, int nr, const interval& value)
{

 dim2taylor t(order);

 if( (nr<1) && (nr>2) ) std::cerr << "Error in dim2taylor::init_var" 
                                  << std::endl;

 t[0][0]=value;

 if(t.p>0)
  {
   if(nr==1) t[1][0]=interval(1.0);
   else t[1][0]=interval(0.0);

   if(nr==2) t[0][1]=interval(1.0);
   else t[0][1]=interval(0.0);
   
   for(int i=2; i<=t.p; i++) {t[0][i]=interval(0.0);}   // Rest 0. line
   for(int i=1; i<=t.p-1; i++) {t[1][i]=interval(0.0);} // Rest 1. line  

   // remaining elements
   for(int j=2; j<=t.p ; j++) 
     for(int i=0; i<=t.p-j ; i++) t[j][i]=interval(0.0);       
  }

 return t;
}

//------------------------------------------------------------------------

dim2taylor init_const(int order, const interval& value)
{

 dim2taylor t(order);

 if(t.p>0)
  {
   for(int j=0; j<=t.p ; j++) 
     for(int i=0; i<=t.p-j ; i++) t[j][i]=interval(0.0);       
  }

 t[0][0]=value;

 return t;
}

//------------------------------------------------------------------------

void dim2taylor::print_dim2taylor() // debug
{
    for(int j=0; j<=p ; j++) 
    {
	for(int i=0; i<=p-j ; i++) std::cout << dat[j][i]<< " ";
	std::cout << std::endl;
    }
    std::cout << std::endl;
}

//------------------------------------------------------------------------

void dim2taylor::print_dim2taylor(std::ostream& os) 
                                 // overloaded for ostream parameter,
                                 // mg2005-08/2005-11
{
 for(int j=0; j<=p ; j++) 
  {
   for(int i=0; i<=p-j ; i++) std::cout << dat[j][i]<< " ";
   os << std::endl;
  }
 os << std::endl;
}

//------------------------------------------------------------------------

std::ostream& operator<< (std::ostream& os, dim2taylor& d2t)
                                 // added, mg2005-08/2005-11
{
 os <<"[dim2taylor object, order " << d2t.p << ":]" << std::endl;
 for(int j=0; j<=d2t.p ; j++) 
  {
   for(int i=0; i<=d2t.p-j ; i++) 
     os << d2t.dat[j][i]<< " ";
   os << std::endl;
  }
 os << std::endl;
 return os;
}                                 


//------------------------------------------------------------------------

// Overloading of the elementary operators 

//------------------------------------------------------------------------

dim2taylor operator-(const dim2taylor& s)
{
 int order=s.p;
 dim2taylor erg(order);

 for(int j=0; j<=erg.p ; j++) 
  {
   for(int i=0; i<=erg.p-j ; i++) erg[j][i]=-s[j][i];
  }
 
 return erg;
}

//------------------------------------------------------------------------

dim2taylor operator-(const dim2taylor& s, const dim2taylor& t) 
{
 int order1=s.p;
 int order2=t.p;

 if(order1 != order2)
   {
     std::cerr << "dim2taylor operator- : Operands with different orders";
     std::cerr << std::endl;
     exit(1);
   }

 dim2taylor erg(order1);

 for(int j=0; j<=erg.p ; j++) 
  {
   for(int i=0; i<=erg.p-j ; i++) erg[j][i]=s[j][i]-t[j][i];
  }
 
 return erg;
}

//------------------------------------------------------------------------

dim2taylor operator+(const dim2taylor& s, const dim2taylor& t)
{
int order1=s.p;
int order2=t.p;

 if(order1 != order2)
   {
     cerr << "dim2taylor operator+ : Operands with different orders";
     cerr << endl;
     exit(1);
   }

 dim2taylor erg(order1);

 for(int j=0; j<=erg.p ; j++) 
  {
   for(int i=0; i<=erg.p-j ; i++) erg[j][i]=s[j][i]+t[j][i];
  }

 return erg;
}

//------------------------------------------------------------------------

dim2taylor operator*(const dim2taylor& s, const dim2taylor& t)
{
 int order1=s.p;
 int order2=t.p;

 if(order1 != order2)
   {
     cerr << "dim2taylor operator* : Operands with different orders";
     cerr << endl;
     exit(1);
   }

 dim2taylor erg(order1);

 idotprecision sum_idot;

 for(int k=0; k<=erg.p; k++)
  {
    for(int i=0; i<=k; i++)
     {
      sum_idot=interval(0.0);

      for(int l=0; l<=i; l++) // calculating erg(i,k-i)
	{
	 for(int m=0; m<=k-i; m++)
	  {
	    accumulate(sum_idot, s[l][m], t[i-l][k-i-m]);
	  } 
	}  

      rnd(sum_idot, erg[i][k-i]);      
     }
  }

 return erg;
}

//------------------------------------------------------------------------

dim2taylor operator/(const dim2taylor& s, const dim2taylor& t)
{
 int order1=s.p;
 int order2=t.p;

 if(order1 != order2)
   {
     cerr << "dim2taylor operator/ : Operands with different orders";
     cerr << endl;
     exit(1);
   }

 dim2taylor erg(order1);

 idotprecision sum_idot;

 interval h, sum;

 if(0.0 <= t[0][0]) 
  {
    cerr << "dim2taylor operator/ : 0 in denominator" << endl;
    exit(1);
  }
 h=interval(1.0)/t[0][0];
 

 for(int k=0; k<=erg.p; k++) // calculating erg(i,k-i)
  {
    for(int i=0; i<=k; i++)
     {
      sum_idot=interval(0.0);

      for(int l=0; l<=i; l++) // Without Coeff. (l,m)=(0,0)
	{
	 for(int m=1; m<=k-i; m++) // m >= 1
	  {
	    accumulate(sum_idot, t[l][m], erg[i-l][k-i-m]);
	  }  //for m
	}    //for l

      for(int l=1; l<=i; l++) //  m=0, l!=0
	{
	 accumulate(sum_idot, t[l][0], erg[i-l][k-i]);
	}  // for l

      rnd(sum_idot, sum);  
      erg[i][k-i]=h*(s[i][k-i]-sum);
     }
  }
 return erg;
}

//------------------------------------------------------------------------

dim2taylor operator-(const interval& s, const dim2taylor& t)
{
 dim2taylor erg(t.p);
 dim2taylor s_ty=init_const(t.p, s);

 erg=s_ty-t;
 return erg;
}

dim2taylor operator+(const interval& s, const dim2taylor& t)
{
 dim2taylor erg(t.p);
 dim2taylor s_ty = init_const(t.p, s);

 erg = s_ty + t;
 return erg;
}

dim2taylor operator*(const interval& s, const dim2taylor& t)
{
 dim2taylor erg(t.p);
 dim2taylor s_ty=init_const(t.p, s);

 erg=s_ty*t;
 return erg;
}

dim2taylor operator/(const interval& s, const dim2taylor& t)
{
 dim2taylor erg(t.p);
 dim2taylor s_ty=init_const(t.p, s);

 erg=s_ty/t;
 return erg;
}

//------------------------------------------------------------------------

dim2taylor operator-(const dim2taylor& s, const interval& t)
{
 dim2taylor erg(s.p);
 dim2taylor t_ty=init_const(s.p, t);

 erg=s-t_ty;
 return erg;
}

dim2taylor operator+(const dim2taylor& s, const interval& t)
{
 dim2taylor erg(s.p);
 dim2taylor t_ty = init_const(s.p, t);

 erg=s+t_ty;
 return erg;
}

dim2taylor operator*(const dim2taylor& s, const interval& t)
{
 dim2taylor erg(s.p);
 dim2taylor t_ty=init_const(s.p, t);

 erg=s*t_ty;
 return erg;
}

dim2taylor operator/(const dim2taylor& s, const interval& t)
{
 dim2taylor erg(s.p);
 dim2taylor t_ty=init_const(s.p, t);

 erg=s/t_ty;
 return erg;
}

//------------------------------------------------------------------------

dim2taylor operator-(const real& s, const dim2taylor& t)
{   
    dim2taylor erg(t.p);
    interval s_i(s);
    dim2taylor s_ty = init_const(t.p,s_i);
    erg = s_ty - t; 
    return erg;
}

// -------------------------------------------------------

dim2taylor operator+(const real& s, const dim2taylor& t)
{    
    dim2taylor erg(t.p);
    interval s_i(s);
    dim2taylor s_ty = init_const(t.p,s_i);
    erg = s_ty + t;
    return erg;
}


dim2taylor operator*(const real& s, const dim2taylor& t)
{   
    dim2taylor erg(t.p);
    interval s_i(s);
    dim2taylor s_ty = init_const(t.p,s_i); 
    erg = s_ty * t; 
    return erg;
}

dim2taylor operator/(const real& s, const dim2taylor& t)
{   
    dim2taylor erg(t.p);
    interval s_i(s);
    dim2taylor s_ty = init_const(t.p,s_i);  
    erg = s_ty / t; 
    return erg;
}

//------------------------------------------------------------------------

dim2taylor operator-(const dim2taylor& s, const real& t)
{   
    dim2taylor erg(s.p);
    interval t_i(t);
    dim2taylor t_ty = init_const(s.p,t_i);  
    erg = s - t_ty; 
 return erg;
}

dim2taylor operator+(const dim2taylor& s, const real& t)
{   
    dim2taylor erg(s.p);
    interval t_i(t);
    dim2taylor t_ty = init_const(s.p,t_i);  
    erg = s + t_ty; 
    return erg;
}

dim2taylor operator*(const dim2taylor& s, const real& t)
{   
    dim2taylor erg(s.p);
    interval t_i(t);
    dim2taylor t_ty = init_const(s.p,t_i);  
    erg = s * t_ty;
    return erg;
}

dim2taylor operator/(const dim2taylor& s, const real& t)
{   
    dim2taylor erg(s.p);
    interval t_i(t);
    dim2taylor t_ty = init_const(s.p,t_i);  
    erg = s / t_ty; 
    return erg;
}

//------------------------------------------------------------------------

dim2taylor operator-(int s, const dim2taylor& t)
{   
    dim2taylor erg(t.p);
    interval s_i(s);
    dim2taylor s_ty = init_const(t.p,s_i);
    erg = s_ty - t; 
    return erg;
}

dim2taylor operator+(int s, const dim2taylor& t)
{    
    dim2taylor erg(t.p);
    interval s_i(s);
    dim2taylor s_ty = init_const(t.p,s_i);
    erg = s_ty + t;
    return erg;
}


dim2taylor operator*(int s, const dim2taylor& t)
{   
    dim2taylor erg(t.p);
    interval s_i(s);
    dim2taylor s_ty = init_const(t.p,s_i); 
    erg = s_ty * t; 
    return erg;
}

dim2taylor operator/(int s, const dim2taylor& t)
{   
    dim2taylor erg(t.p);
    interval s_i(s);
    dim2taylor s_ty = init_const(t.p,s_i);  
    erg = s_ty / t; 
    return erg;
}

//------------------------------------------------------------------------

dim2taylor operator-(const dim2taylor& s, int t)
{   
    dim2taylor erg(s.p);
    interval t_i(t);
    dim2taylor t_ty = init_const(s.p,t_i);  
    erg = s - t_ty; 
 return erg;
}

dim2taylor operator+(const dim2taylor& s, int t)
{   
    dim2taylor erg(s.p);
    interval t_i(t);
    dim2taylor t_ty = init_const(s.p,t_i);  
    erg = s + t_ty; 
    return erg;
}

dim2taylor operator*(const dim2taylor& s, int t)
{   
    dim2taylor erg(s.p);
    interval t_i(t);
    dim2taylor t_ty = init_const(s.p,t_i);  
    erg = s * t_ty;
    return erg;
}

dim2taylor operator/(const dim2taylor& s, int t)
{   
    dim2taylor erg(s.p);
    interval t_i(t);
    dim2taylor t_ty = init_const(s.p,t_i);  
    erg = s / t_ty; 
    return erg;
}


//------------------------------------------------------------------------

// Overloading the elementary functions

//------------------------------------------------------------------------


//------------------------------------------------------------------------

dim2taylor sqr(const dim2taylor& s)
{
 dim2taylor erg(s.p);
 
 idotprecision sum_idot;
 interval sum1=interval(0.0);
 interval sum2=interval(0.0);

 erg[0][0]=sqr(s[0][0]); //Koeff. (0,0)

 if(erg.p > 0)
  {
    
    for(int k=0; k<=erg.p; k++) // calculating the remaining coefficients
      {
	for(int i=0; i<=k; i++)
	  {
	    if(i%2==1) // i: odd
	      {
		sum_idot=interval(0.0);
		for(int l=0; l<=(i-1)/2; l++) // calculating erg(i,k-i)
		  {
		    for(int m=0; m<=k-i; m++)
		      {
			accumulate(sum_idot, s[l][m], s[i-l][k-i-m]);
		      } //for m
		  }     //for l

		rnd(sum_idot, sum1);
		erg[i][k-i]=interval(2.0)*sum1;	  	
	      }
	    else //i%2==0: i: even 
	      {
		if( (k-i)%2==1 ) //k-i: odd
		  {
		    sum_idot=interval(0.0);	
		    for(int l=0; l<=(i-2)/2; l++) // calculating erg(i,k-i)
		      {
			for(int m=0; m<=k-i; m++)
			  {
			    accumulate(sum_idot, s[l][m], s[i-l][k-i-m]);
			  } //for m
		      }     //for l
		    rnd(sum_idot, sum1);
       
		    sum_idot=interval(0.0);
		    for(int m=0; m<=(k-i-1)/2; m++)
		      {
			accumulate(sum_idot, s[i/2][m], s[i/2][k-i-m]);
		      }//for m
		    rnd(sum_idot, sum2);

		    erg[i][k-i]=interval(2.0)*(sum1+sum2);  
             
		  }
		else //(k-i)%2==0: k-i even
		  {
		    sum_idot=interval(0.0);	
		    for(int l=0; l<=(i-2)/2; l++) // calculating erg(i,k-i)
		      {
			for(int m=0; m<=k-i; m++)
			  {
			    accumulate(sum_idot, s[l][m], s[i-l][k-i-m]);
			  } // for m
		      }     // for l
		    rnd(sum_idot, sum1);
       
		    sum_idot=interval(0.0);
		    for(int m=0; m<=(k-i-2)/2; m++)
		      {
			accumulate(sum_idot, s[i/2][m], s[i/2][k-i-m]);
		      } // for m
		    rnd(sum_idot, sum2);

		    erg[i][k-i]=interval(2.0)*(sum1+sum2);
		    erg[i][k-i]=erg[i][k-i]+sqr(s[i/2][(k-i)/2]);   
		  }
	      }
	  } // for i
      }     // for k
  }
 return erg;
}

//------------------------------------------------------------------------

dim2taylor sqrt(const dim2taylor& s)
// New fast version, Blomquist 17.10.2005;
// In the sum (5.25) of Braeuers thesis by twos summands are equal,
// so the evaluation can be simplified. The first and the last
// summands are equal and must not be added. After the simplification
// only the first summand must not be added, see:
// if (z==1) continue; e.g. skipping the first summand.
{ 
 dim2taylor erg(s.p);
 idotprecision sum_idot;
 interval sum(0.0);

 erg[0][0] = sqrt(s[0][0]);  // Coeff. (0,0) --> function value

 if(erg.p > 0)
  { 
    if(0.0 <= erg[0][0])
      {
	cerr << "Error in dim2taylor sqrt: 0 in argument interval";
	cerr << endl;
	exit(1);
      }

    interval h = erg[0][0]; 
    times2pown(h,1); // fast multiplication with 2;
    int ki,il,z;
    for(int k=1; k<=erg.p; k++) // calculating all other coefficients
    {   
	for(int i=0; i<=k; i++)
	{   
	    sum_idot=interval(0.0);
    // do not sum (l,m)=(0,0) and (l,m)=(i,k-i), see continue assignments
	    ki = k-i;   z = 0; // z: Numbering the following summands 
	    if (i%2==1) // i: odd
	    { 
		for(int l=0; l<=(i-1)/2; l++) 
		{
		    il = i-l;   
		    for(int m=0; m<=ki; m++)
		    {
			z++; // Numbering the summands, z = 1,2,3,...
			// (l,m) = (0,0) is the first summand (z=1),
			if (z==1) continue; // skipping accumulate(...)
			accumulate(sum_idot, erg[l][m], erg[il][ki-m]);
		    }
		}
		rnd(sum_idot,sum);
		times2pown(sum,1);
		erg[i][ki] = (s[i][ki]-sum)/h;
	    }
	    else // i: even
	    {
		if (ki%2==1) // ki=k-i: odd
		{
		    for(int l=0; l<=(i-2)/2; l++) 
		    {
			il = i-l;
			for(int m=0; m<=ki; m++)
			{
			    z++;
			    if (z==1) continue;
			    accumulate(sum_idot,erg[l][m],erg[il][ki-m]);
			}
		    }
		    for(int m=0; m<=(ki-1)/2; m++)
		    {
			z++;
			if (z==1) continue;
			accumulate(sum_idot,erg[i/2][m],erg[i/2][ki-m]);
		    }
		    rnd(sum_idot,sum);
		    times2pown(sum,1);
		    erg[i][ki] = (s[i][ki]-sum)/h;
		}
		else // ki=k-i: even
		{
		    for(int l=0; l<=(i-2)/2; l++)
		    {
			il = i-l;
			for(int m=0; m<=ki; m++)
			{
			    z++;
			    if (z==1) continue;
			    accumulate(sum_idot,erg[l][m],erg[il][ki-m]);
			}
		    }
		    for(int m=0; m<=(ki-2)/2; m++)
		    {
			z++;
			if (z==1) continue;
			accumulate(sum_idot,erg[i/2][m],erg[i/2][ki-m]);
		    }
		    rnd(sum_idot,sum);
		    times2pown(sum,1);
		    sum += sqr(erg[i/2][ki/2]);
		    erg[i][ki] = (s[i][ki]-sum)/h;
		}
	    }
	} // for i
      }   // for k
  }
 return erg;
 }

//------------------------------------------------------------------------

dim2taylor sqrt1px2(const dim2taylor& x){
    // sqrt(1+x^2);
    dim2taylor erg;
    if (Inf(x[0][0])>1) erg = x * sqrt(1+sqr(1/x));
    else 
	if (Sup(x[0][0])<-1)
	    erg = -x * sqrt(1+sqr(1/x));
	else erg = sqrt(1+sqr(x));
    return erg; 
}

//------------------------------------------------------------------------

dim2taylor sqrtx2m1(const dim2taylor& x){
    // sqrt(x^2-1);
    dim2taylor erg;
    if (Inf(x[0][0])>4) erg = x * sqrt( 1-sqr(1/x) );
    else 
	if (Sup(x[0][0])<-4)
	    erg = -x * sqrt( 1-sqr(1/x) );
	else erg = sqrt(sqr(x)-1);
    return erg; 
    }


//------------------------------------------------------------------------

dim2taylor pow(const dim2taylor& s, const interval& alpha)
{
 dim2taylor erg(s.p);

 idotprecision sum_idot;
 interval sum1, sum2, h;

 erg[0][0]=pow(s[0][0], alpha); 
 
 for(int j=1; j<=erg.p; j++)
   {
     sum_idot=interval(0.0);
     for(int i=0; i<=j-1; i++)
       {
	 h=alpha*(interval(j)-interval(i))-interval(i);
	 accumulate(sum_idot, h*erg[0][i], s[0][j-i]);
       }
     rnd(sum_idot, sum1);
     erg[0][j]=sum1/interval(j)/s[0][0];
   }

 for(int i=1; i<=erg.p; i++) // now calculating the remaining erg(i,k)
  {
    for(int k=0; k<=erg.p-i; k++)
     {
      sum_idot=interval(0.0);

      for(int l=0; l<=i-1; l++) // Koeff. (l,m)=(0,0) nicht summieren
	{
	 h=alpha*(interval(i)-interval(l))-interval(l);

	 for(int m=0; m<=k; m++)
	  {
	    accumulate(sum_idot, h*erg[l][m], s[i-l][k-m]);
	  }
	}
      rnd(sum_idot, sum1); 
        
      sum_idot=interval(0.0);
      for(int m=1; m<=k; m++) 
	{
	 accumulate(sum_idot, s[0][m], erg[i][k-m]);
	}
      rnd(sum_idot, sum2); 

      erg[i][k]=(sum1/interval(i)-sum2)/s[0][0];
     }
  } 
 
 return erg;
}

//------------------------------------------------------------------------

dim2taylor power(const dim2taylor& s, int n)
{
 dim2taylor erg(s.p);

 idotprecision sum_idot;
 interval sum1, sum2, h;

 erg[0][0]=power(s[0][0], n); 
 
 for(int j=1; j<=erg.p; j++)
   {
     sum_idot=interval(0.0);
     for(int i=0; i<=j-1; i++)
       {
	 h=interval(n)*(interval(j)-interval(i))-interval(i);
	 accumulate(sum_idot, h*erg[0][i], s[0][j-i]);
       }
     rnd(sum_idot, sum1);
     erg[0][j]=sum1/interval(j)/s[0][0];
   }

 for(int i=1; i<=erg.p; i++) // now calculating the remaining erg(i,k)
  {
    for(int k=0; k<=erg.p-i; k++)
     {
      sum_idot=interval(0.0);

      for(int l=0; l<=i-1; l++) // Koeff. (l,m)=(0,0) nicht summieren
	{
	 h=interval(n)*(interval(i)-interval(l))-interval(l);

	 for(int m=0; m<=k; m++)
	  {
	    accumulate(sum_idot, h*erg[l][m], s[i-l][k-m]);
	  }
	}
      rnd(sum_idot, sum1); 
        
      sum_idot=interval(0.0);
      for(int m=1; m<=k; m++) 
	{
	 accumulate(sum_idot, s[0][m], erg[i][k-m]);
	}
      rnd(sum_idot, sum2); 

      erg[i][k]=(sum1/interval(i)-sum2)/s[0][0];
     }
  } 
 
 return erg;
}

//------------------------------------------------------------------------

dim2taylor exp(const dim2taylor& s)
{
 dim2taylor erg(s.p);

 idotprecision sum_idot;
 interval sum;

 erg[0][0]=exp(s[0][0]);

 if(s.p>0)
   {
     for(int k=1; k<=erg.p; k++)
       {
	 for(int i=0; i<=k; i++)
	   {
	     sum_idot=interval(0.0);

	     for(int l=0; l<=i; l++) // now calculating erg(i,k-i)
	       {
		 for(int m=0; m<=k-i; m++)
		   { 
		     interval h=interval(k)-interval(l)-interval(m);
		     accumulate(sum_idot, h*erg[l][m], s[i-l][k-i-m]);
		   } // for m
	       }     // for l

	     rnd(sum_idot, sum);  
	     erg[i][k-i]=sum/interval(k);
	   }
       }
   }

 return erg;
}

//------------------------------------------------------------------------

dim2taylor ln(const dim2taylor& s)
{
 dim2taylor f(s.p);

 if(0<=s[0][0])
   {
     cerr << "Error in dim2taylor ln : 0 in interval" << endl;
     exit(1);
   }
 f_g_u(f, s, s, _ln);
 return f;
}

//------------------------------------------------------------------------

dim2taylor lnp1(const dim2taylor& s)
{
 dim2taylor f(s.p), g(s.p);
 g = interval(1) + s;

 if(0<=interval(1)+s[0][0])
   {
     cerr << "Error in dim2taylor lnp1 : 0 in interval" << endl;
     exit(1);
   }
 f_g_u(f, g, s, _lnp1);
 return f;
}
 
//------------------------------------------------------------------------

dim2taylor sqrtp1m1(const dim2taylor& s)
{
 dim2taylor f(s.p), g(s.p);
 g = 2*sqrt(1+s);;

 if(0<=interval(1)+s[0][0])
   {
     cerr << "Error in dim2taylor sqrtp1m1 : 0 in interval" << endl;
     exit(1);
   }
 f_g_u(f, g, s, _sqrtp1m1);
 return f;
}
 

//------------------------------------------------------------------------

dim2taylor sin(const dim2taylor& s)
{
 dim2taylor erg1(s.p), erg2(s.p);

 idotprecision sum_idot1, sum_idot2;
 interval sum1, sum2;

 erg1[0][0]=sin(s[0][0]);
 erg2[0][0]=cos(s[0][0]);


 if(s.p>0)
   {
     for(int k=1; k<=erg1.p; k++)
       {
	 for(int i=0; i<=k; i++)
	   {
	     sum_idot1=interval(0.0);
	     sum_idot2=interval(0.0);

	     for(int l=0; l<=i; l++) // now calculating ergs(i,k-i)
	       {
		 for(int m=0; m<=k-i; m++)
		   { 
		     interval h=interval(k)-interval(l)-interval(m);
		     
		     accumulate(sum_idot1, h*erg2[l][m], s[i-l][k-i-m]);
		     accumulate(sum_idot2, h*erg1[l][m], s[i-l][k-i-m]);
		   } // for m
	       }     // for l

	     rnd(sum_idot1, sum1);  
	     rnd(sum_idot2, sum2);
       
	     erg1[i][k-i]=sum1/interval(k);
	     erg2[i][k-i]=-sum2/interval(k);
	   }
       }
   }

 return erg1;
}


//------------------------------------------------------------------------

dim2taylor cos(const dim2taylor& s)
{
 dim2taylor erg1(s.p), erg2(s.p); 

 idotprecision sum_idot1, sum_idot2;
 interval sum1, sum2;

 erg1[0][0]=sin(s[0][0]);
 erg2[0][0]=cos(s[0][0]);
 

 if(s.p>0)
   {
     for(int k=1; k<=erg1.p; k++)
       {
	 for(int i=0; i<=k; i++)
	   {
	     sum_idot1=interval(0.0);
	     sum_idot2=interval(0.0);

	     for(int l=0; l<=i; l++) // now calculating ergs(i,k-i)
	       {
		 for(int m=0; m<=k-i; m++)
		   { 
		     interval h=interval(k)-interval(l)-interval(m);
		     accumulate(sum_idot1, h*erg2[l][m], s[i-l][k-i-m]);
		     accumulate(sum_idot2, h*erg1[l][m], s[i-l][k-i-m]);
		   } // for m
	       }     // for l

	     rnd(sum_idot1, sum1);  
	     rnd(sum_idot2, sum2);

	     erg1[i][k-i]=sum1/interval(k);
	     erg2[i][k-i]=-sum2/interval(k);
	   }
       }
   }

 return erg2;
}

//------------------------------------------------------------------------

dim2taylor tan(const dim2taylor& s)
{
 dim2taylor f(s.p), g(s.p);

 g=sqr(cos(s));

 if(0<=g[0][0])
   {
     cerr << "Error in dim2taylor tan : 0 in interval" << endl;
     exit(1);
   }
 f_g_u(f, g, s, _tan);
 return f;
}


//------------------------------------------------------------------------

dim2taylor cot(const dim2taylor& s)
{
 dim2taylor f(s.p), g(s.p);

 g=-sqr(sin(s));

 if(0<=g[0][0])
   {
     cerr << "Error in dim2taylor cot : 0 in interval" << endl;
     exit(1);
   }
 f_g_u(f, g, s, _cot);
 return f;
}

//------------------------------------------------------------------------

dim2taylor sinh(const dim2taylor& s)
{
 dim2taylor erg1(s.p), erg2(s.p); 

 idotprecision sum_idot1, sum_idot2;
 interval sum1, sum2;

 erg1[0][0]=sinh(s[0][0]);
 erg2[0][0]=cosh(s[0][0]);

 if(s.p>0)
   {
     for(int k=1; k<=erg1.p; k++)
       {
	 for(int i=0; i<=k; i++)
	   {
	     sum_idot1=interval(0.0);
	     sum_idot2=interval(0.0);

	     for(int l=0; l<=i; l++) // now calculating ergs(i,k-i)
	       {
		 for(int m=0; m<=k-i; m++)
		   { 
		     interval h=interval(k)-interval(l)-interval(m);
		     accumulate(sum_idot1, h*erg2[l][m], s[i-l][k-i-m]);
		     accumulate(sum_idot2, h*erg1[l][m], s[i-l][k-i-m]);
		   }  // for m
	       }      // for l

	     rnd(sum_idot1, sum1);  
	     rnd(sum_idot2, sum2);

	     erg1[i][k-i]=sum1/interval(k);
	     erg2[i][k-i]=sum2/interval(k);
	   }
       }
   }

 return erg1;
}

//------------------------------------------------------------------------

dim2taylor cosh(const dim2taylor& s)
{
 dim2taylor erg1(s.p), erg2(s.p); 

 idotprecision sum_idot1, sum_idot2;
 interval sum1, sum2;

 erg1[0][0]=sinh(s[0][0]);
 erg2[0][0]=cosh(s[0][0]);

 if(s.p>0)
   {
     for(int k=1; k<=erg1.p; k++)
       {
	 for(int i=0; i<=k; i++)
	   {
	     sum_idot1=interval(0.0);
	     sum_idot2=interval(0.0);

	     for(int l=0; l<=i; l++) // now calculating ergs(i,k-i)
	       {
		 for(int m=0; m<=k-i; m++)
		   { 
		     interval h=interval(k)-interval(l)-interval(m);
		     accumulate(sum_idot1, h*erg2[l][m], s[i-l][k-i-m]);
		     accumulate(sum_idot2, h*erg1[l][m], s[i-l][k-i-m]);
		   } // for m
	       }     // for l

	     rnd(sum_idot1, sum1);  
	     rnd(sum_idot2, sum2);

	     erg1[i][k-i]=sum1/interval(k);
	     erg2[i][k-i]=sum2/interval(k);
	   }
       }
   }

 return erg2;
}

//------------------------------------------------------------------------

dim2taylor tanh(const dim2taylor& s)
{
 dim2taylor f(s.p), g(s.p);

 g=sqr(cosh(s));

 if(0<=g[0][0])
   {
     cerr << "Error in dim2taylor tanh : 0 in interval" << endl;
     exit(1);
   }
 f_g_u(f, g, s, _tanh);
 return f;
}

//------------------------------------------------------------------------

dim2taylor coth(const dim2taylor& s)
{
 dim2taylor f(s.p), g(s.p);

 g=-sqr(sinh(s));

 if(0<=g[0][0])
   {
     cerr << "Error in dim2taylor coth : 0 in interval" << endl;
     exit(1);
   }
 f_g_u(f, g, s, _coth);
 return f;
}

//------------------------------------------------------------------------

dim2taylor asin(const dim2taylor& s)
{
 dim2taylor f(s.p), g(s.p);

 g=sqrt( interval(1.0)-sqr(s) );

 if(0<=g[0][0])
   {
     cerr << "Error in dim2taylor asin : 0 in interval" << endl;
     exit(1);
   }
 f_g_u(f, g, s, _asin);
 return f;
}

//------------------------------------------------------------------------

dim2taylor acos(const dim2taylor& s)
{
 dim2taylor f(s.p), g(s.p);

 g=-sqrt( interval(1.0)-sqr(s) );

 if(0<=g[0][0])
   {
     cerr << "Error in dim2taylor acos : 0 in interval" << endl;
     exit(1);
   }
 f_g_u(f, g, s, _acos);
 return f;
}

//------------------------------------------------------------------------

dim2taylor atan(const dim2taylor& s)
{
 dim2taylor f(s.p), g(s.p);

 g=interval(1.0)+sqr(s);

 if(0<=g[0][0])
   {
     cerr << "Error in dim2taylor atan : 0 in interval" << endl;
     exit(1);
   }
 f_g_u(f, g, s, _atan);
 return f;
}

//------------------------------------------------------------------------

dim2taylor acot(const dim2taylor& s)
{
 dim2taylor f(s.p), g(s.p);

 g=-(interval(1.0)+sqr(s));

 if(0<=g[0][0])
   {
     cerr << "Error in dim2taylor acot : 0 in interval" << endl;
     exit(1);
   }
 f_g_u(f, g, s, _acot);
 return f;
}

//------------------------------------------------------------------------

dim2taylor asinh(const dim2taylor& s)
{
 dim2taylor f(s.p), g(s.p);

// g=sqrt(interval(1.0)+sqr(s));
 g = sqrt1px2(s); // Blomquist, 05.10.05;

 if(0<=g[0][0])
   {
     cerr << "Error in dim2taylor asinh : 0 in interval" << endl;
     exit(1);
   }
 f_g_u(f, g, s, _asinh);
 return f;
}

//------------------------------------------------------------------------

dim2taylor acosh(const dim2taylor& s)
{
 dim2taylor f(s.p), g(s.p);

// g=sqrt(sqr(s)-interval(1.0));
 g = sqrtx2m1(s); // Blomquist, 05.10.05;

 if(0<=g[0][0])
   {
     cerr << "Error in dim2taylor acosh : 0 in interval" << endl;
     exit(1);
   }
 f_g_u(f, g, s, _acosh);
 return f;
}

//------------------------------------------------------------------------

dim2taylor atanh(const dim2taylor& s)
{
 dim2taylor f(s.p), g(s.p);

 g=interval(1.0)-sqr(s);

 if(0<=g[0][0])
   {
     cerr << "Error in dim2taylor atanh : 0 in interval" << endl;
     exit(1);
   }
 f_g_u(f, g, s, _atanh);
 return f;
}

//------------------------------------------------------------------------

dim2taylor acoth(const dim2taylor& s)
{
 dim2taylor f(s.p), g(s.p);

 g=interval(1.0)-sqr(s);

 if(0<=g[0][0])
   {
     cerr << "Error in dim2taylor acoth : 0 in interval" << endl;
     exit(1);
   }
 f_g_u(f, g, s, _acoth);
 return f;
}

//------------------------------------------------------------------------

//Error function "erf" //added, mg2006-03
dim2taylor erf(const dim2taylor& s)
{
 dim2taylor erg(s.p);

 idotprecision sum_idot;
 interval sum;

 dim2taylor g(s.p);

 g=exp(-sqr(s));

 erg[0][0]=erf(s[0][0]);

 if(s.p>0)
   {
     for(int k=1; k<=erg.p; k++)
       {
	 for(int i=0; i<=k; i++)
	   {
	     sum_idot=interval(0.0);

	     for(int l=0; l<=i; l++) // now calculating erg(i,k-i)
                                     // equiv. to erg(k1,k2) in Braeuer Thesis
	       {
		 for(int m=0; m<=k-i; m++)
		   { 
		     interval h=interval(k)-interval(l)-interval(m);
		     accumulate(sum_idot, h*g[l][m], s[i-l][k-i-m]);
                                             //Braeuer:s[k1-j1][k2-j2]
		   } // for m
	       }     // for l

	     rnd(sum_idot, sum);  
	     erg[i][k-i]=interval(2)*sum/(sqrt(Pi())*interval(k));
	   }
       }
   }

 return erg;

}

//------------------------------------------------------------------------

//Complementary Error function "erfc" //added, mg2006-03
dim2taylor erfc(const dim2taylor& s)
{
 dim2taylor erg(s.p);

 erg=interval(1)-erf(s);

 return erg;

}

//------------------------------------------------------------------------

// Differentiation function //added, javi: 2013-03
// Differentiates diff_x times in the first variable
// Differentiates diff_y times in the second variable
dim2taylor diff(const dim2taylor& d, int diff_x, int diff_y){
  if (diff_x + diff_y > d.order()){
    return dim2taylor(0);
  }
  int new_order = d.order() - diff_x - diff_y; 
  dim2taylor res(new_order);
  for (int i = 0; i <= new_order; i++){
    for (int j = 0; j <= new_order - i; j++){
      res.dat[i][j] = d.dat[i+diff_x][j+diff_y];
      for (int k_x = 1; k_x <= diff_x; k_x++){
        res.dat[i][j] *= (i + k_x);
      }
      for (int k_y = 1; k_y <= diff_y; k_y++){
        res.dat[i][j] *= (j + k_y);
      }
    }
  }
  return res;
}

//------------------------------------------------------------------------

// Truncates a dim2taylor object up to order 'order'. // added, javi: 08.03.13
// Useful to combine it with differentiation of the dim2taylor 
// objects and further operations
dim2taylor trunc(const dim2taylor& d, int order){
  if (order < 0){
	  std::cerr << "Error in trunc_itaylor, new_order < 0" << std::endl;
	  exit(1);
  }
  else if (order > d.order()){
	  std::cerr << "Error in trunc_itaylor, new_order > order(previous)" << std::endl;
	  exit(1);
  }
  else {
    dim2taylor res(order);
    for (int i = 0; i <= order; i++){
      for (int j = 0; j <= order - i; j++){
        res.dat[i][j] = d.dat[i][j];
      }
    }
    return res;
  }
}

//------------------------------------------------------------------------

void f_g_u(const dim2taylor& f, const dim2taylor& g, const dim2taylor& u,
		 int _fkt) 
{
 idotprecision sum_idot;

 interval sum1, sum2;
 
 switch(_fkt)   { 
   case _ln:       {f[0][0]=ln(u[0][0]);       break;}
   case _lnp1:     {f[0][0]=lnp1(u[0][0]);     break;}
   case _sqrtp1m1: {f[0][0]=sqrtp1m1(u[0][0]); break;}
   case _tan:      {f[0][0]=tan(u[0][0]);      break;}
   case _cot:      {f[0][0]=cot(u[0][0]);      break;}

   case _asin:  {f[0][0]=asin(u[0][0]);  break;}
   case _acos:  {f[0][0]=acos(u[0][0]);  break;}
   case _atan:  {f[0][0]=atan(u[0][0]);  break;}
   case _acot:  {f[0][0]=acot(u[0][0]);  break;}

   case _tanh:  {f[0][0]=tanh(u[0][0]);  break;}
   case _coth:  {f[0][0]=coth(u[0][0]);  break;}

   case _asinh:  {f[0][0]=asinh(u[0][0]);  break;}
   case _acosh:  {f[0][0]=acosh(u[0][0]);  break;}
   case _atanh:  {f[0][0]=atanh(u[0][0]);  break;}
   case _acoth:  {f[0][0]=acoth(u[0][0]);  break;}
   } 

 if(f.p>0)
   {
     for(int k=1; k<=f.p; k++)
       {
	 sum_idot=interval(0.0);

	 for(int j=1; j<=k-1; j++)
	   {
	     accumulate(sum_idot, interval(j)*f[0][j], g[0][k-j]);
	   }
	 rnd(sum_idot, sum1);
	 f[0][k]=(u[0][k]-sum1/interval(k))/g[0][0];
       }

     for(int i=1; i<=f.p; i++) // now calculating the remainding f(i,j)
       {
	 for(int j=0; j<=f.p-i; j++)
	   {
	     sum_idot=interval(0.0);
	     
	     for(int l=1; l<=i-1; l++) 
	       {
		 for(int m=0; m<=j; m++)
		  {
		  accumulate(sum_idot, interval(l)*f[l][m], g[i-l][j-m]);
		  }
	       }
	     rnd(sum_idot, sum1); 
	     
	     sum_idot=interval(0.0);
	     for(int m=1; m<=j; m++) 
	       {
		 accumulate(sum_idot, g[0][m], f[i][j-m]);
	       }
	     rnd(sum_idot, sum2); 
	     
	     f[i][j]=(u[i][j]-sum1/interval(i)-sum2)/g[0][0];
	   }
       } 
   }
}


//------------------------------------------------------------------------

// Class dim2taylor_vector

//------------------------------------------------------------------------
dim2taylor_vector::dim2taylor_vector() // Default constructor
{
    dim=2;
    lb=1;
    ub=2;
    p_el=1;
    comp = new dim2taylor[dim];   
    for (int i=0; i<dim; i++)
      comp[i]=dim2taylor(p_el);
    // dim constructors of the form
    // dim2taylor(int p_el)  are called to create a block (an array) of
    // dim elements of type  dim2taylor.
}


dim2taylor_vector::dim2taylor_vector(int ordnung, int Lb, int Ub)
{
    lb=Lb;
    ub=Ub;
    dim=ub-lb+1;
    p_el=ordnung;
    comp = new dim2taylor[dim];   
    for (int i=0; i<dim; i++)
      comp[i]=dim2taylor(p_el);
    // dim constructors of the form
    // dim2taylor(int p_el)  are called to create a block (an array) of
    // dim elements of type  dim2taylor.
}

//------------------------------------------------------------------------

dim2taylor_vector::dim2taylor_vector(const dim2taylor_vector& s)
{
 dim=s.dim;
 lb=s.lb;
 ub=s.ub;
 p_el=s.p_el;
 comp=new dim2taylor[dim]; 
          //Taylor order p_el and memory are handled by dim2taylor.operator=
 for(int i=0; i<dim; i++) comp[i]=s.comp[i];
}

//------------------------------------------------------------------------

dim2taylor_vector::~dim2taylor_vector()
{
 delete[] comp;
 comp=NULL;
}

//------------------------------------------------------------------------

dim2taylor_vector& dim2taylor_vector::operator=(const dim2taylor_vector& s)
{
 if(this!=&s)
 {
  delete[] comp;

  p_el=s.p_el;
  dim=s.dim;
  lb=s.lb;
  ub=s.ub;

 comp=new dim2taylor[dim]; 
          //Taylor order p_el and memory are handled by dim2taylor.operator=
  for(int i=0; i<dim ; i++) comp[i]=s.comp[i];
 }

 return *this;
}

//------------------------------------------------------------------------

dim2taylor& dim2taylor_vector::operator[](int n) const
{
    return comp[n-lb];  // allowed indices: n = lb,lb+1,...,ub;
} 

//------------------------------------------------------------------------

dim2taylor_vector init_var(int order, ivector& values)
{
 int dimension = Ub(values)-Lb(values)+1;

 if(dimension != 2) 
  {
   cerr << "Error in dim2taylor_vector::init_var" << endl;
   cerr << "! 2-dimensional Taylor arithmetic !" << endl; 
   exit(1);
  } 

 dim2taylor_vector erg(order, Lb(values), Ub(values));

 erg[Lb(values)] = init_var(order,1,values[Lb(values)]);
 erg[Ub(values)] = init_var(order,2,values[Ub(values)]);

 return erg;
}

//------------------------------------------------------------------------

int Lb(const dim2taylor_vector& d2tv)  //added, mg2005
{
  return d2tv.lb;
}

int Ub(const dim2taylor_vector& d2tv)  //added, mg2005
{
  return d2tv.ub;
}


} // end of namespace taylor


==> Supplementary_Material_v2/taylor/dim2taylor.hpp <==
/*
**  Copyright (C) 1999-2008 F. Blomquist, M. Braeuer, M. Grimmer,
**                          W. Hofschuster, W. Kraemer
**                          Wiss. Rechnen/Softwaretechnologie
**                          Universitaet Wuppertal, Germany   
**
**  This library is free software; you can redistribute it and/or
**  modify it under the terms of the GNU Library General Public
**  License as published by the Free Software Foundation; either
**  version 2 of the License, or (at your option) any later version.
**
**  This library is distributed in the hope that it will be useful,
**  but WITHOUT ANY WARRANTY; without even the implied warranty of
**  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
**  Library General Public License for more details.
**
**  You should have received a copy of the GNU Library General Public
**  License along with this library; if not, write to the Free
**  Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
*/

////////////////////////////////////////////////////////////////////////
//     Updated by F. Blomquist, M. Grimmer
//     Extended version 05.03.2006 by M. Grimmer
////////////////////////////////////////////////////////////////////////


#ifndef _DIM2TAYLOR_H
#define _DIM2TAYLOR_H

#include <iostream>

#include "ivector.hpp"
#include "imath.hpp"
#include "idot.hpp"

using namespace cxsc;
namespace taylor{

enum{_ln,_lnp1,_tan,_cot,_asin,_acos,_atan,_acot,_tanh,_coth,
       _asinh,_acosh,_atanh,_acoth,_sqrtp1m1};

/*--------------------------------------------------------------------------

class dim2taylor: Taylor arithmetic for functions of two variables

        int p.....maximum taylor order
                   
 ivector* dat.....dynamic vector of interval vectors implemented as 
                  triangle matrix 

--------------------------------------------------------------------------*/



class  dim2taylor{  
 private:
  
  int p; // Order of Taylor expansion
  ivector* dat; // pointer to a block (array) of elements of type
		// ivector, the block is realized as a triangle matrix.
  
 public:


  dim2taylor();     // Default constructor
  dim2taylor(int);  // Constructor for special order (int)
  dim2taylor(const dim2taylor& ); // Copy constructor
  
  ~dim2taylor();

  dim2taylor& operator=(const dim2taylor& );
  ivector& operator[](int n) const; 

  friend dim2taylor init_var(int, int, const interval& );
  friend dim2taylor init_const(int, const interval& );

  int get_p() const {return p;};
  int order() const {return p;}  //added, mg2005-08/2005-11

  void print_dim2taylor(); // debug
  void print_dim2taylor(std::ostream&); //added, mg2005-11

  friend std::ostream& operator<< (std::ostream&, dim2taylor&);
                                        // added, mg2005-08/2005-11

// Overloading the arithmetic operators:

  friend dim2taylor operator-(const dim2taylor& s);
  friend dim2taylor operator-(const dim2taylor&, const dim2taylor& );
  friend dim2taylor operator+(const dim2taylor&, const dim2taylor& );
  friend dim2taylor operator*(const dim2taylor&, const dim2taylor& );
  friend dim2taylor operator/(const dim2taylor&, const dim2taylor& );

  friend dim2taylor operator-(const interval&, const dim2taylor& );
  friend dim2taylor operator+(const interval&, const dim2taylor& );
  friend dim2taylor operator*(const interval&, const dim2taylor& );
  friend dim2taylor operator/(const interval&, const dim2taylor& );

  friend dim2taylor operator-(const dim2taylor&, const interval& );
  friend dim2taylor operator+(const dim2taylor&, const interval& );
  friend dim2taylor operator*(const dim2taylor&, const interval& );
  friend dim2taylor operator/(const dim2taylor&, const interval& );

  // Caution: possible conversion errors
  friend dim2taylor operator-(const real&, const dim2taylor& );
  friend dim2taylor operator+(const real&, const dim2taylor& );
  friend dim2taylor operator*(const real&, const dim2taylor& );
  friend dim2taylor operator/(const real&, const dim2taylor& );

  // Caution: possible conversion errors
  friend dim2taylor operator-(const dim2taylor&, const real& );
  friend dim2taylor operator+(const dim2taylor&, const real& );
  friend dim2taylor operator*(const dim2taylor&, const real& );
  friend dim2taylor operator/(const dim2taylor&, const real& );

  friend dim2taylor operator-(int, const dim2taylor& );
  friend dim2taylor operator+(int, const dim2taylor& );
  friend dim2taylor operator*(int, const dim2taylor& );
  friend dim2taylor operator/(int, const dim2taylor& );

  friend dim2taylor operator-(const dim2taylor&, int);
  friend dim2taylor operator+(const dim2taylor&, int);
  friend dim2taylor operator*(const dim2taylor&, int);
  friend dim2taylor operator/(const dim2taylor&, int);

  friend dim2taylor sqr(const dim2taylor& );
  friend dim2taylor sqrt(const dim2taylor& );
  friend dim2taylor sqrt1px2(const dim2taylor& );
  friend dim2taylor sqrtx2m1(const dim2taylor& );
  friend dim2taylor sqrtp1m1(const dim2taylor& );
  friend dim2taylor pow(const dim2taylor& , const interval& );
  friend dim2taylor power(const dim2taylor& , int );

  friend dim2taylor exp(const dim2taylor& );
  friend dim2taylor ln(const dim2taylor& );
  friend dim2taylor lnp1(const dim2taylor& );

  friend dim2taylor sin(const dim2taylor& );
  friend dim2taylor cos(const dim2taylor& );
  friend dim2taylor tan(const dim2taylor& );
  friend dim2taylor cot(const dim2taylor& );

  friend dim2taylor sinh(const dim2taylor& );
  friend dim2taylor cosh(const dim2taylor& );
  friend dim2taylor tanh(const dim2taylor& );
  friend dim2taylor coth(const dim2taylor& );

  friend dim2taylor asin(const dim2taylor& );
  friend dim2taylor acos(const dim2taylor& );
  friend dim2taylor atan(const dim2taylor& );
  friend dim2taylor acot(const dim2taylor& );

  friend dim2taylor asinh(const dim2taylor& );
  friend dim2taylor acosh(const dim2taylor& );
  friend dim2taylor atanh(const dim2taylor& );
  friend dim2taylor acoth(const dim2taylor& );

  friend dim2taylor erf(const dim2taylor& );    // added, mg2006-03
  friend dim2taylor erfc(const dim2taylor& );   // added, mg2006-03
  
  friend dim2taylor diff(const dim2taylor&, int, int); // added, javi: 2013-03
  friend dim2taylor trunc(const dim2taylor&, int); // added, javi: 2013-03

  friend void f_g_u(const dim2taylor& , const dim2taylor& , const dim2taylor& ,
			  int ); //was "int&", mg2005
};

dim2taylor init_var(int, int, const interval& );
dim2taylor init_const(int, const interval& );

std::ostream& operator<< (std::ostream&, dim2taylor&);

dim2taylor operator-(const dim2taylor& s);
dim2taylor operator-(const dim2taylor&, const dim2taylor& );
dim2taylor operator+(const dim2taylor&, const dim2taylor& );
dim2taylor operator*(const dim2taylor&, const dim2taylor& );
dim2taylor operator/(const dim2taylor&, const dim2taylor& );

dim2taylor operator-(const interval&, const dim2taylor& );
dim2taylor operator+(const interval&, const dim2taylor& );
dim2taylor operator*(const interval&, const dim2taylor& );
dim2taylor operator/(const interval&, const dim2taylor& );

dim2taylor operator-(const dim2taylor&, const interval& );
dim2taylor operator+(const dim2taylor&, const interval& );
dim2taylor operator*(const dim2taylor&, const interval& );
dim2taylor operator/(const dim2taylor&, const interval& );

dim2taylor operator-(const real&, const dim2taylor& );
dim2taylor operator+(const real&, const dim2taylor& );
dim2taylor operator*(const real&, const dim2taylor& );
dim2taylor operator/(const real&, const dim2taylor& );

dim2taylor operator-(const dim2taylor&, const real& );
dim2taylor operator+(const dim2taylor&, const real& );
dim2taylor operator*(const dim2taylor&, const real& );
dim2taylor operator/(const dim2taylor&, const real& );

dim2taylor operator-(int, const dim2taylor& );
dim2taylor operator+(int, const dim2taylor& );
dim2taylor operator*(int, const dim2taylor& );
dim2taylor operator/(int, const dim2taylor& );

dim2taylor operator-(const dim2taylor&, int);
dim2taylor operator+(const dim2taylor&, int);
dim2taylor operator*(const dim2taylor&, int);
dim2taylor operator/(const dim2taylor&, int);

dim2taylor sqr(const dim2taylor& );
dim2taylor sqrt(const dim2taylor& );
dim2taylor sqrt1px2(const dim2taylor& );
dim2taylor sqrtx2m1(const dim2taylor& );
dim2taylor sqrtp1m1(const dim2taylor& );
dim2taylor pow(const dim2taylor& , const interval& );
dim2taylor power(const dim2taylor& , int );

dim2taylor exp(const dim2taylor& );
dim2taylor ln(const dim2taylor& );
dim2taylor lnp1(const dim2taylor& );

dim2taylor sin(const dim2taylor& );
dim2taylor cos(const dim2taylor& );
dim2taylor tan(const dim2taylor& );
dim2taylor cot(const dim2taylor& );

dim2taylor sinh(const dim2taylor& );
dim2taylor cosh(const dim2taylor& );
dim2taylor tanh(const dim2taylor& );
dim2taylor coth(const dim2taylor& );

dim2taylor asin(const dim2taylor& );
dim2taylor acos(const dim2taylor& );
dim2taylor atan(const dim2taylor& );
dim2taylor acot(const dim2taylor& );

dim2taylor asinh(const dim2taylor& );
dim2taylor acosh(const dim2taylor& );
dim2taylor atanh(const dim2taylor& );
dim2taylor acoth(const dim2taylor& );

dim2taylor erf(const dim2taylor& );    // added, mg2006-03
dim2taylor erfc(const dim2taylor& );   // added, mg2006-03

dim2taylor diff(const dim2taylor&, int, int); // added, javi: 2013-03
dim2taylor trunc(const dim2taylor&, int); // added, javi: 2013-03

void f_g_u(const dim2taylor& , const dim2taylor& , const dim2taylor& ,
			  int ); //was "int&", mg2005



/*--------------------------------------------------------------------------

Class dim2taylor_vector: For definition and initialization of objects
                         of the class dim2taylor respective to the two
                         independent variables x and y.

--------------------------------------------------------------------------*/
class dim2taylor_vector{  // Vector for independent variables
 private:
  
  int dim; // Dimension of the vector
  int lb;
  int ub;

  int p_el;
  dim2taylor* comp; // Pointer to a dyn. array of elements of type dim2taylor
  
 public:
    // Constructors:
    dim2taylor_vector(); // Default constructor
    dim2taylor_vector(int, int, int);  // order, lb, ub;
    dim2taylor_vector(const dim2taylor_vector& );
  
    ~dim2taylor_vector();
    // Member functions
    int get_dim()  const {return dim;};   // Number of elements 
                                          // of type dim2taylor
    int get_lb ()  const {return lb;};    // lb index of the array
    int get_ub ()  const {return ub;};    // ub index of the array
    int get_p_el() const {return p_el;};  // p_el: Order of the
                                          // Taylor expansion; 
    friend int Lb(const dim2taylor_vector&);  //added, mg2005
    friend int Ub(const dim2taylor_vector&);  //added, mg2005
    // Operators
    dim2taylor_vector& operator=(const dim2taylor_vector& );
    dim2taylor& operator[](int n) const;  

    // Function for initialization of objects of type dim2taylor_vector:
    friend dim2taylor_vector init_var(int order, ivector& values);

};

int Lb(const dim2taylor_vector&);
int Ub(const dim2taylor_vector&);
dim2taylor_vector init_var(int order, ivector& values);
 
} // end of namespace taylor

#endif


==> Supplementary_Material_v2/taylor/itaylor.cpp <==
/*
**  Copyright (C) 1999-2008 F. Blomquist, M. Braeuer, M. Grimmer,
**                          W. Hofschuster, W. Kraemer
**                          Wiss. Rechnen/Softwaretechnologie
**                          Universitaet Wuppertal, Germany   
**
**  This library is free software; you can redistribute it and/or
**  modify it under the terms of the GNU Library General Public
**  License as published by the Free Software Foundation; either
**  version 2 of the License, or (at your option) any later version.
**
**  This library is distributed in the hope that it will be useful,
**  but WITHOUT ANY WARRANTY; without even the implied warranty of
**  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
**  Library General Public License for more details.
**
**  You should have received a copy of the GNU Library General Public
**  License along with this library; if not, write to the Free
**  Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
*/

//////////////////////////////////////////////////////////////
//
//       Implementation of class itaylor in itaylor.cpp     
//
//////////////////////////////////////////////////////////////

////////////////////////////////////////////////////////////////////////
//     Updated by F. Blomquist, M. Grimmer
//     Extended version 05.03.2006 by M. Grimmer
////////////////////////////////////////////////////////////////////////

#include "itaylor.hpp"

///////////////////////////////////////////////////////////////
//
//                     class itaylor
//
///////////////////////////////////////////////////////////////

namespace taylor {

ivector itaylor::faks(1);
int itaylor::initialized=0;

void itaylor::initialize()
{
 Resize(itaylor::faks,0,170);
 itaylor::faks[0]=interval(1.0);
 itaylor::faks[1]=interval(1.0);

 for(int i=2; i<=170; i++)
   itaylor::faks[i]=itaylor::faks[i-1]*interval(i);
}

//-----------------------------------------------------------------------

// Constructors:

itaylor::itaylor()
{
 if(!itaylor::initialized){itaylor::initialize();itaylor::initialized=1;};
}

//-----------------------------------------------------------------------

itaylor::itaylor(int order)
{
 if(!itaylor::initialized){itaylor::initialize();itaylor::initialized=1;};
 if(order<0 || order>170) 
  {
    std::cerr << "itaylor::itaylor: incorrect order! 0<=order<=170" 
              << std::endl;
    exit(1);
  }
 p=order;
 Resize(tayl,0,p);
}

//-----------------------------------------------------------------------

itaylor::itaylor(const itaylor& s)
{
 if(!itaylor::initialized){itaylor::initialize();itaylor::initialized=1;};
 p=s.p;
 Resize(tayl,0,p);
 tayl=s.tayl;
}

//-----------------------------------------------------------------------

itaylor::itaylor(int order, const real& value)
{
 if(!itaylor::initialized){itaylor::initialize();itaylor::initialized=1;};
 if(order<0 || order>170) 
  {
    std::cerr << "itaylor::itaylor: incorrect order! 0<=order<=170" 
              << std::endl;
    exit(1);
  }
 p=order;
 Resize(tayl,0,p);
 
 interval interval_value=interval(value);
 tayl[0]=interval_value;
 if(p>0)
   {
     tayl[1]=interval(1.0);
     for(int i=2; i<=Ub(tayl);i++) tayl[i]=interval(0.0);
   }
}

//-----------------------------------------------------------------------

itaylor::itaylor(int order, const interval& value)
{
 if(!itaylor::initialized){itaylor::initialize();itaylor::initialized=1;};
 if(order<0 || order>170) 
  {
    std::cerr << "itaylor::itaylor: incorrect order! 0<=order<=170" 
              << std::endl;
    exit(1);
  }
 p=order;
 Resize(tayl,0,p);
 tayl[0]=value;
 if(p>0)
   { 
     tayl[1]=interval(1.0);
     for(int i=2; i<=Ub(tayl);i++) tayl[i]=interval(0.0);
   }
}

//-----------------------------------------------------------------------

// Functions for initialization of independent variables:
itaylor var_itaylor(int ord, const real& x)
{
    itaylor erg(ord,x);
    return erg;
}

//-----------------------------------------------------------------------

itaylor var_itaylor(int ord, const interval& x)
{
    itaylor erg(ord,x);
    return erg;
}

//-----------------------------------------------------------------------


// Functions for initialization of constants:
itaylor const_itaylor(int ord, const real& c)
{
 itaylor erg(ord);
 erg.tayl[0]=interval(c);
 for(int i=1; i<=Ub(erg.tayl);i++) erg.tayl[i]=interval(0.0);
 return erg;
}

//-----------------------------------------------------------------------

itaylor const_itaylor(int ord, const interval& c)
{
 itaylor erg(ord);
 erg.tayl[0]=c;
 for(int i=1; i<=Ub(erg.tayl);i++) erg.tayl[i]=interval(0.0);
 return erg;
}
//-----------------------------------------------------------------------



//-----------------------------------------------------------------------
// assignment operators
//-----------------------------------------------------------------------

itaylor itaylor::operator=(const itaylor& s)
{
 p=s.p;
 Resize(tayl,0,s.p);
 tayl=s.tayl;
 return *this;
}

itaylor itaylor::operator=(int n)
{
 tayl[0] = interval(n);
 for (int j=1; j<=p; j++) tayl[j]=0.0;
 return *this;
}

itaylor itaylor::operator=(const real& x)
{
 tayl[0] = interval(x);
 for (int j=1; j<=p; j++) tayl[j]=0.0;
 return *this;
}

itaylor itaylor::operator=(const interval& x)
{
 tayl[0] = x;
 for (int j=1; j<=p; j++) tayl[j]=0.0;
 return *this;
}

itaylor itaylor::operator=(const ivector& iv) //added,mg,2005-08
                                              //const since C-XSC 2.1,mg,2006-02

{ 
 p=VecLen(iv)-1;
 Resize(tayl,0,p);
 tayl=iv;
 return *this;
}

//-----------------------------------------------------------------------
// relational operators
//-----------------------------------------------------------------------

int itaylor::operator==(itaylor& it)     //added, mg2005-08
{
  return ((p==it.p)&&(tayl==it.tayl));
}

int itaylor::operator!=(itaylor& it)     //added, mg2005-08
{
  return (!((p==it.p)&&(tayl==it.tayl)));
}

int itaylor::operator<=(itaylor& it)     //added, mg2005-08
{
  return ((p==it.p)&&(tayl<=it.tayl));
}

int itaylor::operator<(itaylor& it)      //added, mg2005-08
{
  return ((p==it.p)&&(tayl<it.tayl));
}

int itaylor::operator>=(itaylor& it)     //added, mg2005-08
{
  return ((p==it.p)&&(tayl>=it.tayl));
}

int itaylor::operator>(itaylor& it)      //added, mg2005-08
{
  return ((p==it.p)&&(tayl>it.tayl));
}

//-----------------------------------------------------------------------
// component access
//-----------------------------------------------------------------------

interval& itaylor::operator[](int n) //added, mg2005-08
// r/w access -> not const 
{
 return tayl[n];
}


//-----------------------------------------------------------------------

// class components:

// returning the maximal order
int get_order(const itaylor& x)
{
 return x.p;
}

//-----------------------------------------------------------------------

// returning all Taylor-coefficients by an interval vector
ivector get_all_coef(const itaylor& x)
{
 return x.tayl;
}

//-----------------------------------------------------------------------

// returning Taylor-coefficient of order j
interval get_j_coef(const itaylor& x, int j)
{
 return x.tayl[j];
}

//-----------------------------------------------------------------------

// returning derivative of order j,  j <= 170;
interval get_j_derive(const itaylor& x, int j)
{
  return x.tayl[j]*itaylor::faks[j];
}
interval get_j_derivative(const itaylor& x, int j)
{
  return x.tayl[j]*itaylor::faks[j];
}

//-----------------------------------------------------------------------

// Output of all taylor coefficients 
void print_itaylor(const itaylor& x)
{
 std::cerr <<"Output itaylor of order " << x.p << " " << std::endl;
 for(int i=Lb(x.tayl); i<=Ub(x.tayl);i++) 
  {
   std::cerr << "i  " << i << "  component: " << x.tayl[i] << std::endl;
  };
 std::cerr << std::endl;
}

void print_itaylor(std::ostream& os, const itaylor& x, int width, int digits)  
                                             // added, mg2005,2006
{
 os <<"Ausgabe itaylor der Ordnung " << x.p << " " << std::endl;
 for(int i=Lb(x.tayl); i<=Ub(x.tayl);i++) 
  {
   os << "i  " << i << "  component: ";
   if (width>0||digits>0) os << SetPrecision(width,digits);
   os << x.tayl[i] << std::endl;
  };
 os << std::endl;
}

//-----------------------------------------------------------------------

std::ostream& operator<< (std::ostream& os, itaylor& x)
                                             // added, mg2005-08
{
 os <<"[itaylor object, order " << x.p << ":]" << std::endl;
 for(int i=Lb(x.tayl); i<=Ub(x.tayl);i++) 
  {
   os << "[" << i << "]";
   os << x.tayl[i] << std::endl;
  };
 os << std::endl;
 return os;
}                                


//-----------------------------------------------------------------------

// Overloading of operators:

//-----------------------------------------------------------------------

// - operator:
itaylor operator-(const itaylor& x)
{
 int order=get_order(x);
 itaylor erg(order);
 for(int j=Lb(x.tayl); j<=Ub(x.tayl); j++) erg.tayl[j]= -x.tayl[j];
 return erg;
}

//-----------------------------------------------------------------------

// Operators with two operands:  +,-,*,/  for (itaylor, itaylor):
// All operands are independent variables.
itaylor operator-(const itaylor& x, const itaylor& y)
{
 int order1=get_order(x);
 int order2=get_order(y);
 if(order1 != order2) 
  {
   std::cerr << "Error in itaylor, operator - : different orders " 
             << std::endl;
   exit(1);
  };

 itaylor erg(order1);
 for(int j=Lb(x.tayl); j<=Ub(x.tayl); j++) erg.tayl[j]= x.tayl[j]-y.tayl[j];
 return erg; 
}

//-----------------------------------------------------------------------

itaylor operator+(const itaylor& x, const itaylor& y)
{
 int order1=get_order(x);
 int order2=get_order(y);
 if(order1 != order2) 
  {
   std::cerr << "Error in itaylor, operator + : different orders " 
             << std::endl;
   exit(1);
  };

 itaylor erg(order1);
 for(int j=Lb(x.tayl); j<=Ub(x.tayl); j++) erg.tayl[j]= x.tayl[j]+y.tayl[j];
 return erg; 
}

//-----------------------------------------------------------------------

itaylor operator*(const itaylor& x, const itaylor& y)
{
 int order1=get_order(x);
 int order2=get_order(y);
 if(order1 != order2) 
  {
   std::cerr << "Error in itaylor, operator * : different orders " 
             << std::endl;
   exit(1);
  };

 itaylor erg(order1);
 interval sum; 
 idotprecision sum_idot; // for accumulate(...), scalar product

 for(int j=0; j<=order1; j++) 
 {
  sum_idot=interval(0);
  for(int i=0; i<=j; i++)
   {
    accumulate(sum_idot, x.tayl[i],y.tayl[j-i]);
   }
  rnd(sum_idot,sum);
  erg.tayl[j]= sum;
 }
 return erg; 
}

//-----------------------------------------------------------------------

itaylor operator/(const itaylor& x, const itaylor& y)
{
 int order1(get_order(x));
 int order2(get_order(y));
 if(order1 != order2) 
  {
   std::cerr << "Error in itaylor, operator / : different orders " 
             << std::endl;
   exit(1);
  };
 
 if(0 <= y.tayl[0]) 
  {
   std::cerr << "Error in itaylor, operator / : 0 in interval " << std::endl;
   exit(1);
  };

 itaylor erg(order1);
 interval sum; 
 idotprecision sum_idot; // for accumulate(...), scalar product

 for(int j=0; j<=order1; j++) 
 {
  sum_idot=interval(0);
  for(int i=1; i<=j; i++)
   {
    accumulate(sum_idot, y.tayl[i],erg.tayl[j-i]);
   }
  rnd(sum_idot,sum);
  erg.tayl[j]= (x.tayl[j]-sum)/y.tayl[0];
 }
 return erg;
}

//-----------------------------------------------------------------------

// Operators with two operands:   +,-,*,/  for (interval, itaylor):
// The operand of type interval is assumed to be a constant and not
// an independent variable!

itaylor operator-(const interval& x, const itaylor& y)
{
    int order(get_order(y));
    itaylor erg(order);
    erg = -y;
    erg.tayl[0] = x - y.tayl[0];
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator+(const interval& x, const itaylor& y)
{
    int order(get_order(y));
    itaylor erg(order);
    erg = y;
    erg.tayl[0] = x + y.tayl[0];
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator*(const interval& x, const itaylor& y)
{
    int order(get_order(y));
    itaylor erg(order);
    for (int j=0; j<=order; j++) erg.tayl[j] = x*y.tayl[j];
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator/(const interval& x, const itaylor& y)
{
    if (0<=y.tayl[0])
    {
	std::cerr << "Error in itaylor, operator / : 0 in interval " 
                  << std::endl;
	exit(1);
    }; 
    idotprecision idot;
    interval sum;
    int order(get_order(y));
    itaylor w(order);
    w.tayl[0] = x / y.tayl[0];
    for (int k=1; k<=order; k++)
    {
	idot=0;
	for (int j=1; j<=k; j++) 
	    accumulate(idot,y.tayl[j],w.tayl[k-j]);
	rnd(idot,sum);
	w.tayl[k] = -sum / y.tayl[0];
    }
    return w;
}

//-----------------------------------------------------------------------

// Operators with two operands:   +,-,*,/  for (itaylor, interval):
// The operand of type interval is assumed to be a constant and not
// an independent variable!

itaylor operator-(const itaylor& x, const interval& y)
{
    int order(get_order(x));
    itaylor erg(order);
    erg = x;
    erg.tayl[0] = x.tayl[0] - y;
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator+(const itaylor& x, const interval& y)
{
    int order(get_order(x));
    itaylor erg(order);
    erg = x;
    erg.tayl[0] = x.tayl[0] + y;
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator*(const itaylor& x, const interval& y)
{
    int order(get_order(x));
    itaylor erg(order);
    for (int j=0; j<=order; j++) erg.tayl[j] = x.tayl[j]*y;
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator/(const itaylor& x, const interval& y)
{
    int order(get_order(x));
    itaylor erg(order);
    for (int j=0; j<=order; j++) erg.tayl[j] = x.tayl[j]/y;
    return erg;
}

//-----------------------------------------------------------------------

// Operators with two operands:   +,-,*,/  for (real, itaylor):
// The operand of type real is assumed to be a constant and not
// an independent variable!

itaylor operator-(const real& x, const itaylor& y)
{
    int order(get_order(y));
    itaylor erg(order);
    erg = -y;
    erg.tayl[0] = x - y.tayl[0];
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator+(const real& x, const itaylor& y)
{
    int order(get_order(y));
    itaylor erg(order);
    erg = y;
    erg.tayl[0] = x + y.tayl[0];
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator*(const real& x, const itaylor& y)
{
    int order(get_order(y));
    itaylor erg(order);
    for (int j=0; j<=order; j++) erg.tayl[j] = x*y.tayl[j];
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator/(const real& x, const itaylor& y)
{
    if (0<=y.tayl[0])
    {
	std::cerr << "Error in itaylor, operator / : 0 in interval " 
                  << std::endl;
	exit(1);
    }; 
    idotprecision idot;
    interval sum;
    int order(get_order(y));
    itaylor w(order);
    w.tayl[0] = x / y.tayl[0];
    for (int k=1; k<=order; k++)
    {
	idot=0;
	for (int j=1; j<=k; j++) 
	    accumulate(idot,y.tayl[j],w.tayl[k-j]);
	rnd(idot,sum);
	w.tayl[k] = -sum / y.tayl[0];
    }
    return w;
}

//-----------------------------------------------------------------------

// Operators with two operands:   +,-,*,/  for (itaylor, real):
// The operand of type real is assumed to be a constant and not
// an independent variable!

itaylor operator-(const itaylor& x, const real& y)
{
    int order(get_order(x));
    itaylor erg(order);
    erg = x;
    erg.tayl[0] = x.tayl[0] - y;
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator+(const itaylor& x, const real& y)
{
    int order(get_order(x));
    itaylor erg(order);
    erg = x;
    erg.tayl[0] = x.tayl[0] + y;
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator*(const itaylor& x, const real& y)
{
    int order(get_order(x));
    itaylor erg(order);
    for (int j=0; j<=order; j++) erg.tayl[j] = x.tayl[j]*y;
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator/(const itaylor& x, const real& y)
{
    if (y==0)
    {
	std::cerr << "Error in itaylor: division by 0" 
                  << std::endl;
	exit(1);
    };
    int order(get_order(x));
    itaylor erg(order);
    for (int j=0; j<=order; j++) erg.tayl[j] = x.tayl[j]/y;
    return erg;
}

// Operators with two operands:   +,-,*,/  for (int, itaylor):
// The operand of type real is assumed to be a constant and not
// an independent variable!

itaylor operator-(int x, const itaylor& y)
{
    int order(get_order(y));
    itaylor erg(order);
    erg = -y;
    erg.tayl[0] = interval(x) - y.tayl[0];
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator+(int x, const itaylor& y)
{
    int order(get_order(y));
    itaylor erg(order);
    erg = y;
    erg.tayl[0] = interval(x) + y.tayl[0];
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator*(int x, const itaylor& y)
{
    int order(get_order(y));
    itaylor erg(order);
    for (int j=0; j<=order; j++) erg.tayl[j] = interval(x)*y.tayl[j];
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator/(int x, const itaylor& y)
{
    if (0<=y.tayl[0])
    {
	std::cerr << "Error in itaylor, operator / : 0 in interval " 
                  << std::endl;
	exit(1);
    }; 
    idotprecision idot;
    interval sum;
    int order(get_order(y));
    itaylor w(order);
    w.tayl[0] = interval(x) / y.tayl[0];
    for (int k=1; k<=order; k++)
    {
	idot=0;
	for (int j=1; j<=k; j++) 
	    accumulate(idot,y.tayl[j],w.tayl[k-j]);
	rnd(idot,sum);
	w.tayl[k] = -sum / y.tayl[0];
    }
    return w;
}

//-----------------------------------------------------------------------

// Operators with two operands:   +,-,*,/  for (itaylor, int):
// The operand of type real is assumed to be a constant and not
// an independent variable!

itaylor operator-(const itaylor& x, int y)
{
    int order(get_order(x));
    itaylor erg(order);
    erg = x;
    erg.tayl[0] = x.tayl[0] - interval(y);
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator+(const itaylor& x, int y)
{
    int order(get_order(x));
    itaylor erg(order);
    erg = x;
    erg.tayl[0] = x.tayl[0] + interval(y);
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator*(const itaylor& x, int y)
{
    int order(get_order(x));
    itaylor erg(order);
    for (int j=0; j<=order; j++) erg.tayl[j] = x.tayl[j]*interval(y);
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator/(const itaylor& x, int y)
{
    if (y==0)
    {
	std::cerr << "Error in itaylor: division by 0" 
                  << std::endl;
	exit(1);
    };
    int order(get_order(x));
    itaylor erg(order);
    for (int j=0; j<=order; j++) erg.tayl[j] = x.tayl[j]/interval(y);
    return erg;
}

//-----------------------------------------------------------------------

// Overloading the standard functions:

//-----------------------------------------------------------------------

// Help function
void f_g_u(const itaylor& f, const itaylor& g, const itaylor& u, int nb_function)
{
 int order1=get_order(f);
 int order2=get_order(g);
 int order3=get_order(u);

 // The following errors should be caught before 
 // but for security here again:
 if(order1 != order2) 
  {
   std::cerr << "Error1 in f_g_u: different orders " 
             << std::endl;
   exit(1);
  };

 if(order3 != order2) 
  {
   std::cerr << "Error2 in f_g_u: different orders " << std::endl;
   exit(1);
  };

 if(0 <= g.tayl[0]) 
  {
   std::cerr << "Error in f_g_u : wrong argument " << std::endl;
   exit(1);
  }; 

 switch(nb_function) // element No. 0
   {
    case _i_ln:f.tayl[0]=ln(u.tayl[0]); break;

    case _i_tan:f.tayl[0]=tan(u.tayl[0]); break;
    case _i_cot:f.tayl[0]=cot(u.tayl[0]); break;

    case _i_asin:f.tayl[0]=asin(u.tayl[0]); break;
    case _i_acos:f.tayl[0]=acos(u.tayl[0]); break;
    case _i_atan:f.tayl[0]=atan(u.tayl[0]); break;
    case _i_acot:f.tayl[0]=acot(u.tayl[0]); break;

    case _i_tanh:f.tayl[0]=tanh(u.tayl[0]); break;
    case _i_coth:f.tayl[0]=coth(u.tayl[0]); break; 

    case _i_asinh:f.tayl[0]=asinh(u.tayl[0]); break;
    case _i_acosh:f.tayl[0]=acosh(u.tayl[0]); break;
    case _i_atanh:f.tayl[0]=atanh(u.tayl[0]); break;

    case _i_acoth:f.tayl[0]=acoth(u.tayl[0]); break;
   }
 
 // remaining elements:
 interval sum; 
 for(int j=1; j<=Ub(f.tayl); j++) 
 {
     sum = interval(0);
     for(int i=1; i<=j-1; i++)
	 sum += interval(i)*f.tayl[i]*g.tayl[j-i];
     f.tayl[j] = (u.tayl[j]-sum/interval(j)) / g.tayl[0];
 }
}

// sqr-function
itaylor sqr(const itaylor& x)
{
    idotprecision idot;
    interval sum;
    int order(get_order(x)),m;
    itaylor erg(order);

    erg.tayl[0] = sqr(x.tayl[0]);
    for (int k=1; k<=order; k++)
    {
	m = (k+1) / 2;
	idot = 0;
	for (int j=0; j<=m-1; j++) 
	    accumulate(idot,x.tayl[j],x.tayl[k-j]);
	rnd(idot,sum);
	times2pown(sum,1);  // Multiplication with 2
	erg.tayl[k] = sum;
	if (k%2==0) erg.tayl[k] += sqr(x.tayl[m]); // k even 
    }
    return erg; 
}

//-----------------------------------------------------------------------

// Square-root

itaylor sqrt(const itaylor& x)
{
    idotprecision idot;
    interval sum,h;
    int order(get_order(x)),m;
    itaylor erg(order);
    if (0<=x.tayl[0]) 
    {
	std::cerr << "Error in itaylor, sqrt: 0 in interval" << std::endl;
	exit(1);
    };
    erg.tayl[0] = sqrt(x.tayl[0]);
    h = erg.tayl[0];
    times2pown(h,1);
    for (int k=1; k<=order; k++)
    {
	m = (k+1) / 2;
	idot = 0;
	for (int j=1; j<=m-1; j++) 
	    accumulate(idot,erg.tayl[j],erg.tayl[k-j]);
	rnd(idot,sum);
	times2pown(sum,1);  // Multiplication with 2
	erg.tayl[k] = sum;
	if (k%2==0) erg.tayl[k] += sqr(erg.tayl[m]); // k even 
	erg.tayl[k] = (x.tayl[k]-erg.tayl[k]) / h;
    }
    return erg;
}

//-----------------------------------------------------------------------

// sqrt(x,n)

itaylor sqrt(const itaylor& x, int n)
{
    int order(get_order(x));
    itaylor erg(order);
    if (0<=x.tayl[0]) 
    {
	std::cerr << "Error in itaylor, sqrt(x,n): 0 in interval" << std::endl;
	exit(1);
    };
    erg.tayl[0] = sqrt(x.tayl[0],n); // element No. 0
    for (int k=1; k<=order; k++)
    {
	erg.tayl[k] = 0;
	for (int j=0; j<=k-1; j++)
	    erg.tayl[k] += (interval(k-j)/real(n)-interval(j))
		           * erg.tayl[j] * x.tayl[k-j];
	erg.tayl[k] /= (interval(k)*x.tayl[0]);
    }
    return erg;
}
//-----------------------------------------------------------------------

// sqrt(1-x^2):
itaylor sqrt1mx2(const itaylor& x)
{
    idotprecision idot;
    interval sum,h;
    int order(get_order(x)),m;
    itaylor erg(order), g(order);

    if (Inf(x.tayl[0])<=-1 || Sup(x.tayl[0])>=1)
    {
	std::cerr << "Error in itaylor, sqrt1mx2: wrong argument" << std::endl;
	exit(1);
    };
    erg.tayl[0]=sqrt(real(1)-sqr(x.tayl[0])); // =sqrt1mx2(x.tayl[0]); Blomi 
    h = real(-1)/erg.tayl[0];
    times2pown(h,-1);
    g = sqr(x);
    for (int k=1; k<=order; k++)
    {
	m = (k+1)/2;
	idot = 0;
	for (int j=1; j<=m-1; j++) 
	    accumulate(idot,erg.tayl[j],erg.tayl[k-j]);
	rnd(idot,sum);
	times2pown(sum,1);  // Multiplication with 2
	erg.tayl[k] = sum;
	if (k%2==0) erg.tayl[k] += sqr(erg.tayl[m]); // k even 
	erg.tayl[k] = (g.tayl[k]+erg.tayl[k])*h;
    }
    return erg;
}

//-----------------------------------------------------------------------

// sqrt(x^2-1):
itaylor sqrtx2m1(const itaylor& x)
{
    const real c = 30.0; 
    idotprecision idot;
    interval sum,h;
    int order(get_order(x)),m;
    itaylor erg(order), g(order);

    if (Disjoint(x.tayl[0],interval(-1,1))==0)
    {
	std::cerr << "Error in itaylor, sqrtx2m1: wrong argument" << std::endl;
	exit(1);
    };

    if (Inf(x.tayl[0])>c) erg = x*sqrt1mx2(real(1)/x);
    else if (Sup(x.tayl[0])<-c) erg = -x*sqrt1mx2(real(1)/x);
    else {
	erg.tayl[0]=sqrt(sqr(x.tayl[0])-real(1)); // =sqrtx2m1(x.tayl[0]); Blomi 
	g = sqr(x);
	h = real(1)/erg.tayl[0];
	times2pown(h,-1);
	for (int k=1; k<=order; k++)
	{
	    m = (k+1)/2;
	    idot = 0;
	    for (int j=1; j<=m-1; j++) 
		accumulate(idot,erg.tayl[j],erg.tayl[k-j]);
	    rnd(idot,sum);
	    times2pown(sum,1);  // Multiplication with 2
	    erg.tayl[k] = sum;
	    if (k%2==0) erg.tayl[k] += sqr(erg.tayl[m]); // k even 
	    erg.tayl[k] = (g.tayl[k]-erg.tayl[k])*h;
	}
    }
    return erg;
}

// sqrt(1+x)-1
itaylor sqrtp1m1(const itaylor& x)
{
    int order(get_order(x)),m;
    itaylor erg(order);
    idotprecision idot;
    interval h,Ne;

    if (Inf(x.tayl[0])<=-1)
    {
	std::cerr << "Error in itaylor, sqrtp1m1: wrong argument" << std::endl;
	exit(1);
    };

    erg.tayl[0] = sqrtp1m1(x.tayl[0]);
    Ne = real(1.0)+erg.tayl[0];
    times2pown(Ne,1);

    for (int k=1; k<=order; k++)
    {
	m = (k+1)/2;
	idot = 0;
	for (int j=1; j<=m-1; j++)
	    accumulate(idot,erg.tayl[j],erg.tayl[k-j]);
	rnd(idot,h);
	times2pown(h,1);
	erg.tayl[k] = h;
	if (k%2==0) erg.tayl[k] += sqr(erg.tayl[m]);
	erg.tayl[k] = (x.tayl[k]-erg.tayl[k]) / Ne; 
    }
    return erg;
} // sqrtp1m1

//-----------------------------------------------------------------------

// power-function
itaylor pow(const itaylor& x, const interval& alpha)
{
    int order(get_order(x));
    itaylor erg(order);

    if (0<=x.tayl[0])
    {
	std::cerr << "Error in itaylor, pow(x,a): 0 in interval x" 
                  << std::endl;
	exit(1);
    };

    erg.tayl[0] = pow(x.tayl[0],alpha); // element No. 0
    for (int k=1; k<=order; k++)
    {
	erg.tayl[k] = 0;
	for (int j=0; j<=k-1; j++)
	    erg.tayl[k] += (interval(k-j)*alpha-interval(j))
		           * erg.tayl[j] * x.tayl[k-j];
	erg.tayl[k] /= (interval(k)*x.tayl[0]);
    }
    return erg;
}


//-----------------------------------------------------------------------

// Exponential-function
itaylor exp(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg(order);

    erg.tayl[0] = exp(x.tayl[0]); // element No. 0; function value
    for(int k=1; k<=order; k++)
    {
	erg.tayl[k] = 0;
	for(int j=0; j<=k-1; j++)
	    erg.tayl[k] += interval(k-j)*erg.tayl[j]*x.tayl[k-j]; 
	erg.tayl[k] /= interval(k);
    }
    return erg; 
}

//-----------------------------------------------------------------------

// exp(x)-1;
itaylor expm1(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg(order);

    erg.tayl[0] = exp(x.tayl[0]); // element No. 0; function value
    for(int k=1; k<=order; k++)
    {
	erg.tayl[k] = 0;
	for(int j=0; j<=k-1; j++)
	    erg.tayl[k] += interval(k-j)*erg.tayl[j]*x.tayl[k-j]; 
	erg.tayl[k] /= interval(k);
    }
    erg.tayl[0] = exp(x.tayl[0])-real(1); // = expm1(x.tayl[0]); Blomi
    return erg; 
}

//-----------------------------------------------------------------------

// Logarithm-function
itaylor ln(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);

    f_g_u(f,x,x,_i_ln);
  
    return f;
}

//-----------------------------------------------------------------------

// ln(1+x)
itaylor lnp1(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg(order), g(order);

    g = interval(1) + x;
    erg.tayl[0] = lnp1(x.tayl[0]);
    for (int k=1; k<=order; k++)
    {
	erg.tayl[k] = 0;
	for (int j=1; j<=k-1; j++)
	    erg.tayl[k] += interval(j) * erg.tayl[j] * g.tayl[k-j];
	erg.tayl[k] = (x.tayl[k]-erg.tayl[k]/interval(k)) / g.tayl[0];
    }
    return erg;
}

//-----------------------------------------------------------------------

// Sinus-function
itaylor sin(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg1(order);   // sin
    itaylor erg2(order);   // cos
    interval s1,s2;

    erg1.tayl[0]=sin(x.tayl[0]); // Element No. 0:  erg1 (sin)
    erg2.tayl[0]=cos(x.tayl[0]); // Element No. 0:  erg2 (cos)

    // remainig elements: 
    for(int j=1; j<=Ub(x.tayl); j++) 
    {
	s1=s2=interval(0);
	for(int i=0; i<=j-1; i++)
	{
	    s1 += interval(j-i) * erg2.tayl[i] * x.tayl[j-i];
	    s2 += interval(j-i) * erg1.tayl[i] * x.tayl[j-i];
	}
	erg1.tayl[j]= s1/interval(j);
	erg2.tayl[j]= real(-1.0)/interval(j)*s2;
    }
    return erg1; 
}

//-----------------------------------------------------------------------

// Cosinus-function
itaylor cos(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg1(order);   // sin
    itaylor erg2(order);   // cos
    interval s1,s2;

    erg1.tayl[0]=sin(x.tayl[0]); // Element No. 0:  erg1 (sin)
    erg2.tayl[0]=cos(x.tayl[0]); // Element No. 0:  erg2 (cos)

    // remainig elements: 
    for(int j=1; j<=Ub(x.tayl); j++) 
    {
	s1=s2=interval(0);
	for(int i=0; i<=j-1; i++)
	{
	    s1 += interval(j-i) * erg2.tayl[i] * x.tayl[j-i];
	    s2 += interval(j-i) * erg1.tayl[i] * x.tayl[j-i];
	}
	erg1.tayl[j]= s1/interval(j);
	erg2.tayl[j]= real(-1.0)/interval(j)*s2;
    }
 return erg2; 
}

//-----------------------------------------------------------------------

// Tangens-function
itaylor tan(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=sqr(cos(x));

    if(0 <= g.tayl[0]) 
    {
	std::cerr << "Error in itaylor, tan : wrong argument" << std::endl;
	exit(1);
    };  
 
    f_g_u(f,g,x,_i_tan);
  
    return f;
}

//-----------------------------------------------------------------------

// Cotangens-function
itaylor cot(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=-sqr(sin(x));

    if(0 <= g.tayl[0]) 
    {
	std::cerr << "Error in itaylor, cot : wrong argument" << std::endl;
	exit(1);
    };  
 
    f_g_u(f,g,x,_i_cot);
  
    return f;
}

//-----------------------------------------------------------------------

// Sinushyperbolicus-function
itaylor sinh(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg1(order);  // sinh
    itaylor erg2(order);  // cosh
    interval s1,s2;

    erg1.tayl[0]=sinh(x.tayl[0]); // element No. 0:  erg1 (sinh)
    erg2.tayl[0]=cosh(x.tayl[0]); // element No. 0:  erg2 (cosh)

    // remainig elements: 
    for(int j=1; j<=Ub(x.tayl); j++) 
    {
	s1=s2=interval(0);
	for(int i=0; i<=j-1; i++)
	{
	    s1 += interval(j-i) * erg2.tayl[i] * x.tayl[j-i];
	    s2 += interval(j-i) * erg1.tayl[i] * x.tayl[j-i];
	}
	erg1.tayl[j]= s1/interval(j);
	erg2.tayl[j]= s2/interval(j);
    }
    return erg1; 
}

//-----------------------------------------------------------------------

// Cosinushyperbolicus-function
itaylor cosh(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg1(order); // sinh
    itaylor erg2(order); // cosh
    interval s1,s2;

    erg1.tayl[0]=sinh(x.tayl[0]); // element No. 0:  erg1 (sinh)
    erg2.tayl[0]=cosh(x.tayl[0]); // element No. 0:  erg2 (cosh)

    // remaining elements: 
    for(int j=1; j<=Ub(x.tayl); j++) 
    {
	s1=s2=interval(0);
	for(int i=0; i<=j-1; i++)
	{
	    s1 += interval(j-i) * erg2.tayl[i] * x.tayl[j-i];
	    s2 += interval(j-i) * erg1.tayl[i] * x.tayl[j-i];
	}
	erg1.tayl[j]= s1/interval(j);
	erg2.tayl[j]= s2/interval(j);
    }
    return erg2; 
}

//-----------------------------------------------------------------------

//Tangenshyperbolicus-function
itaylor tanh(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=sqr(cosh(x)); 
 
    f_g_u(f,g,x,_i_tanh);
  
    return f;
}

//-----------------------------------------------------------------------

// Cotangenshyperbolicus-function
itaylor coth(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=-sqr(sinh(x));

    if(0 <= g.tayl[0]) 
    {
	std::cerr << "Error in itaylor, coth : wrong argument " << std::endl;
	exit(1);
    };  
 
    f_g_u(f,g,x,_i_coth);
  
    return f;
}

//-----------------------------------------------------------------------

//Arcsinusfunktion
itaylor asin(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=sqrt1mx2(x);

    if(0 <= g.tayl[0]) 
    {
	std::cerr << "Error in itaylor, asin : wrong argument " << std::endl;
	exit(1);
    };  
 
    f_g_u(f,g,x,_i_asin);
  
    return f;
}

//-----------------------------------------------------------------------

//Arccosinusfunktion
itaylor acos(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g = -sqrt1mx2(x);

    if(0 <= g.tayl[0]) 
    {
	std::cerr << "Error in itaylor, acos : wrong argument " << std::endl;
	exit(1);
    };  
 
    f_g_u(f,g,x,_i_acos);
  
    return f;
}

//-----------------------------------------------------------------------

//Arctan-function
itaylor atan(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=interval(1.0)+sqr(x);

    f_g_u(f,g,x,_i_atan);
  
    return f;
}

//-----------------------------------------------------------------------

//Arccotan-function
itaylor acot(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=-(interval(1.0)+sqr(x));

    f_g_u(f,g,x,_i_acot);
  
    return f;
}

//-----------------------------------------------------------------------

//Areasinh-function
itaylor asinh(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=sqrt1px2(x);

    f_g_u(f,g,x,_i_asinh);
  
    return f;
}

//-----------------------------------------------------------------------

//Areacosh-function
itaylor acosh(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=sqrtx2m1(x);

    if(0 <= g.tayl[0]) 
    {
	std::cerr << "Error in itaylor, acosh : wrong argument " << std::endl;
	exit(1);
    };  
 
    f_g_u(f,g,x,_i_acosh);
  
    return f;
}

//-----------------------------------------------------------------------

//Areatanh-function
itaylor atanh(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=interval(1.0)-sqr(x);

    if(0 <= g.tayl[0]) 
    {
	std::cerr << "Error in itaylor, atanh : wrong argument " << std::endl;
	exit(1);
    };  
 
    f_g_u(f,g,x,_i_atanh);
  
    return f;
}

//-----------------------------------------------------------------------

//Areacotanh-function
itaylor acoth(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=interval(1.0)-sqr(x);

    if(0 <= g.tayl[0]) 
    {
	std::cerr << "Error in itaylor, acoth : wrong argument " << std::endl;
	exit(1);
    };  

    f_g_u(f,g,x,_i_acoth);
  
    return f;
}

//-----------------------------------------------------------------------

//Error function "erf" //added, mg2006-03
itaylor erf(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg(order);
    itaylor g(order);

    g=exp(-sqr(x));
   
    erg.tayl[0] = erf(x.tayl[0]); // element No. 0; function value
    
    for(int k=1; k<=order; k++)
    {
        erg.tayl[k] = 0;
        
	for(int j=0; j<=k-1; j++)
	    erg.tayl[k] += interval(k-j)*g.tayl[j]*x.tayl[k-j]; 
	erg.tayl[k] = 2*erg.tayl[k]/(sqrt(Pi())*interval(k));
    }
    return erg; 
}

//-----------------------------------------------------------------------

//Complementary Error function "erfc" //added, mg2006-03
itaylor erfc(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg(order);

    erg=interval(1)-erf(x); 

    return erg;
}

//-----------------------------------------------------------------------

//Differentiation of an itaylor object returned as an itaylor // javi: 08.03.13
itaylor diff(const itaylor& x, int order){
  if (order > get_order(x)){
    return itaylor(0,0.0);
  }
  itaylor res(get_order(x)-order);
  for (int i = 0; i <= get_order(x)-order; i++) {
    res.tayl[i]= x.tayl[i+order];
    for(int j = 1; j<=order; j++)
      res.tayl[i]*=(i+j);
  }
  return res;
}


//-----------------------------------------------------------------------
// Truncates an itaylor object up to order 'order'. // added, javi: 08.03.13
// Useful to combine it with derivation of the itaylor 
// objects and further operations
itaylor trunc(const itaylor& x, int order){
  if (order < 0){
	  std::cerr << "Error in trunc_itaylor, new_order < 0" << std::endl;
	  exit(1);
  }
  else if (order > get_order(x)){
	  std::cerr << "Error in trunc_itaylor, new_order > order(x)" << std::endl;
	  exit(1);
  }
  else {
    itaylor res(order);
    for (int i = 0; i <= order; i++){
      res.tayl[i] = x.tayl[i];
    }
    return res;
  }
}

//-----------------------------------------------------------------------

// sqrt(1+x^2)
itaylor sqrt1px2(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg(order);
    const real c = 500.0;

    if (Inf(x.tayl[0]) > c) erg = x*sqrt(real(1)+real(1)/sqr(x));
    else if (Sup(x.tayl[0]) < -c) erg = -x*sqrt(real(1)+real(1)/sqr(x)); 
    else erg = sqrt(real(1)+sqr(x));  
    return erg;
}



//-----------------------------------------------------------------------

} // end namespace taylor


==> Supplementary_Material_v2/taylor/itaylor.hpp <==
/*
**  Copyright (C) 1999-2008 F. Blomquist, M. Braeuer, M. Grimmer,
**                          W. Hofschuster, W. Kraemer
**                          Wiss. Rechnen/Softwaretechnologie
**                          Universitaet Wuppertal, Germany   
**
**  This library is free software; you can redistribute it and/or
**  modify it under the terms of the GNU Library General Public
**  License as published by the Free Software Foundation; either
**  version 2 of the License, or (at your option) any later version.
**
**  This library is distributed in the hope that it will be useful,
**  but WITHOUT ANY WARRANTY; without even the implied warranty of
**  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
**  Library General Public License for more details.
**
**  You should have received a copy of the GNU Library General Public
**  License along with this library; if not, write to the Free
**  Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
*/

////////////////////////////////////////////////////////////////////////
//
//     Headerfile itaylor.hpp for onedimensional Taylor-arithmetic
//
////////////////////////////////////////////////////////////////////////

////////////////////////////////////////////////////////////////////////
//     Updated by F. Blomquist, M. Grimmer
//     Extended version 05.03.2006 by M. Grimmer
////////////////////////////////////////////////////////////////////////

/*----------------------------------------------------------------------

Definition of the class itaylor:

class itaylor for calculating all Taylor coefficients up to the maximal order p.

  Elements:
            int p .................... maximal order of the Taylor coefficients
            ivector tayl ............. interval vector; Lb=0, Ub=p;

	    static ivector faks ...... storing n! with n<=170
            static int initialized ... switcher for initialization of faks.
            static void initialize().. performs initialization of faks.

  Element functions, methodes:

            see implementation

Implementation file: itaylor.cpp

-----------------------------------------------------------------------*/

#ifndef _ITAYLOR_H
#define _ITAYLOR_H

//cxsc headers
#include <imath.hpp>
#include <interval.hpp>
#include <ivector.hpp>
#include <idot.hpp>

//C++ standard headers
#include <iostream>

using namespace cxsc;
using namespace std;

namespace taylor{
enum{
    _i_ln,

    _i_tan,
    _i_cot,

    _i_asin,
    _i_acos,
    _i_atan,
    _i_acot,

    _i_tanh,
    _i_coth,

    _i_asinh,
    _i_acosh,
    _i_atanh,
    _i_acoth,

};

///////////////////////////////////////////////////////////////
//
// Class itaylor
//
///////////////////////////////////////////////////////////////

// class itaylor for calculating all Taylor-coefficients up to order p
// of functions with one independent variable.

class itaylor{

 private:
  int p;        // max. Taylor-order of the object;

  static ivector faks;
  static int initialized;
  static void initialize();
  ivector tayl; // Interval vector with Taylor coefficients

 public:
 
  // Constructors and Destructors:
  itaylor();
  itaylor(const itaylor& );
  explicit itaylor(int order);
  itaylor(int order, const real& value);  // (x,1,0,...,0) Conversion error!!
  itaylor(int order, const interval& value); // (x,1,0,...,0)
  ~itaylor(){;};

  // Initialization functions for independent variables (x,1,0,...,0):
  // Caution: (x,1,0,...,0)  for real x conversion errors are possible!
  friend itaylor var_itaylor(int ord, const real& c);
  friend itaylor var_itaylor(int ord, const interval& c);

  // Initialization functions for constants (c,0,0,...,0):
  // Caution: (c,0,0,...,0)  for real c conversion errors are possible!
  friend itaylor const_itaylor(int ord, const real& c);
  friend itaylor const_itaylor(int ord, const interval& c);

  // assignment operators
  itaylor operator=(const itaylor& );
  itaylor operator=(int);
  itaylor operator=(const real& );
  itaylor operator=(const interval& );
  itaylor operator=(const ivector&); //added, mg2005-08
                                //const since C-XSC 2.1, mg2006-02
  // relational operators
  int operator==(itaylor&);     //added, mg2005-08
  int operator!=(itaylor&);     //added, mg2005-08
  int operator<=(itaylor&);     //added, mg2005-08
  int operator<(itaylor&);      //added, mg2005-08
  int operator>=(itaylor&);     //added, mg2005-08
  int operator>(itaylor&);      //added, mg2005-08
  
  // component access
  interval& operator[](int n);      //added, mg2005-08
  int order() {return p;}           //added, mg2005-08

  // additional component access functions (for compatibility reasons) //mg2005-08
  friend int get_order(const itaylor& x);
  friend ivector get_all_coef(const itaylor& x);
  friend interval get_j_coef(const itaylor& x, int j);

  // access to the derivative of order j:
  friend interval get_j_derive(const itaylor& x, int j); 
  friend interval get_j_derivative(const itaylor& x, int j); 
 
  // Output:
  friend void print_itaylor(const itaylor& x);
                                // kept for compatibility reasons

  friend void print_itaylor(std::ostream& os, const itaylor& x, int width=0, int digits=0);
                                // added, mg2005,2006

  friend std::ostream& operator<< (std::ostream&, itaylor&);
                                // added, mg2005-08

  // Overloading the operators for elements of the class itaylor:

  // operator - :
  friend itaylor operator-(const itaylor& x);

  // operators +,-,*,/  for (itaylor, itaylor):
  friend itaylor operator-(const itaylor& x, const itaylor& y);
  friend itaylor operator+(const itaylor& x, const itaylor& y);
  friend itaylor operator*(const itaylor& x, const itaylor& y);
  friend itaylor operator/(const itaylor& x, const itaylor& y);

  // operators +,-,*,/ for (interval, itaylor):
  friend itaylor operator-(const interval& x, const itaylor& y);
  friend itaylor operator+(const interval& x, const itaylor& y);
  friend itaylor operator*(const interval& x, const itaylor& y);
  friend itaylor operator/(const interval& x, const itaylor& y);

  // operators +,-,*,/ for (itaylor, interval):
  friend itaylor operator-(const itaylor& x, const interval& y);
  friend itaylor operator+(const itaylor& x, const interval& y);
  friend itaylor operator*(const itaylor& x, const interval& y);
  friend itaylor operator/(const itaylor& x, const interval& y);

  // operators +,-,*,/ for (real, itaylor):
  friend itaylor operator-(const real& x, const itaylor& y);
  friend itaylor operator+(const real& x, const itaylor& y);
  friend itaylor operator*(const real& x, const itaylor& y);
  friend itaylor operator/(const real& x, const itaylor& y);

  // operators +,-,*,/ for (itaylor, real):
  friend itaylor operator-(const itaylor& x, const real& y);
  friend itaylor operator+(const itaylor& x, const real& y);
  friend itaylor operator*(const itaylor& x, const real& y);
  friend itaylor operator/(const itaylor& x, const real& y);

  // operators +,-,*,/ for (int, itaylor):
  friend itaylor operator-(int x, const itaylor& y);
  friend itaylor operator+(int x, const itaylor& y);
  friend itaylor operator*(int x, const itaylor& y);
  friend itaylor operator/(int x, const itaylor& y);

  // operators +,-,*,/ for (itaylor, int):
  friend itaylor operator-(const itaylor& x, int y);
  friend itaylor operator+(const itaylor& x, int y);
  friend itaylor operator*(const itaylor& x, int y);
  friend itaylor operator/(const itaylor& x, int y);

  // Overloading the standard functions:
  friend itaylor sqrt(const itaylor& x);
  friend itaylor sqrt(const itaylor& x, int n);
  friend itaylor sqrt1px2(const itaylor& x);
  friend itaylor sqrtp1m1(const itaylor& x);
  friend itaylor sqrt1mx2(const itaylor& x);
  friend itaylor sqrtx2m1(const itaylor& x);
  friend itaylor sqr(const itaylor& x);
  friend itaylor pow(const itaylor& x, const interval& alpha);

  friend itaylor exp(const itaylor& x);
  friend itaylor expm1(const itaylor& x);

  friend itaylor ln(const itaylor& x);
  friend itaylor lnp1(const itaylor& x);

  friend itaylor sin(const itaylor& x);
  friend itaylor cos(const itaylor& x);
  friend itaylor tan(const itaylor& x);
  friend itaylor cot(const itaylor& x);

  friend itaylor sinh(const itaylor& x);
  friend itaylor cosh(const itaylor& x);
  friend itaylor tanh(const itaylor& x);
  friend itaylor coth(const itaylor& x);

  friend itaylor asin(const itaylor& x);
  friend itaylor acos(const itaylor& x);
  friend itaylor atan(const itaylor& x);
  friend itaylor acot(const itaylor& x);

  friend itaylor asinh(const itaylor& x);
  friend itaylor acosh(const itaylor& x);
  friend itaylor atanh(const itaylor& x);
  friend itaylor acoth(const itaylor& x);

  friend itaylor erf(const itaylor& x);   // added, mg2006-03
  friend itaylor erfc(const itaylor& x);  // added, mg2006-03
  friend itaylor diff(const itaylor& x, int order); // added, javi: 08.03
  friend itaylor trunc(const itaylor& x, int order); // added, javi: 08.03

  // Help function
  friend void f_g_u(const itaylor& f, const itaylor& g, const itaylor& u,
                    int nb_function); 

};


itaylor var_itaylor(int ord, const real& c);
itaylor var_itaylor(int ord, const interval& c);
itaylor const_itaylor(int ord, const real& c);
itaylor const_itaylor(int ord, const interval& c);

int get_order(const itaylor& x);
ivector get_all_coef(const itaylor& x);
interval get_j_coef(const itaylor& x, int j);
interval get_j_derive(const itaylor& x, int j); 
interval get_j_derivative(const itaylor& x, int j); 
 
void print_itaylor(const itaylor& x);
void print_itaylor(std::ostream& os, const itaylor& x, int width, int digits);
std::ostream& operator<< (std::ostream&, itaylor&);

itaylor operator-(const itaylor& x);
itaylor operator-(const itaylor& x, const itaylor& y);
itaylor operator+(const itaylor& x, const itaylor& y);
itaylor operator*(const itaylor& x, const itaylor& y);
itaylor operator/(const itaylor& x, const itaylor& y);

itaylor operator-(const interval& x, const itaylor& y);
itaylor operator+(const interval& x, const itaylor& y);
itaylor operator*(const interval& x, const itaylor& y);
itaylor operator/(const interval& x, const itaylor& y);

itaylor operator-(const itaylor& x, const interval& y);
itaylor operator+(const itaylor& x, const interval& y);
itaylor operator*(const itaylor& x, const interval& y);
itaylor operator/(const itaylor& x, const interval& y);

itaylor operator-(const real& x, const itaylor& y);
itaylor operator+(const real& x, const itaylor& y);
itaylor operator*(const real& x, const itaylor& y);
itaylor operator/(const real& x, const itaylor& y);

itaylor operator-(const itaylor& x, const real& y);
itaylor operator+(const itaylor& x, const real& y);
itaylor operator*(const itaylor& x, const real& y);
itaylor operator/(const itaylor& x, const real& y);

itaylor operator-(int x, const itaylor& y);
itaylor operator+(int x, const itaylor& y);
itaylor operator*(int x, const itaylor& y);
itaylor operator/(int x, const itaylor& y);

itaylor operator-(const itaylor& x, int y);
itaylor operator+(const itaylor& x, int y);
itaylor operator*(const itaylor& x, int y);
itaylor operator/(const itaylor& x, int y);

itaylor sqrt(const itaylor& x);
itaylor sqrt(const itaylor& x, int n);
itaylor sqrt1px2(const itaylor& x);
itaylor sqrtp1m1(const itaylor& x);
itaylor sqrt1mx2(const itaylor& x);
itaylor sqrtx2m1(const itaylor& x);
itaylor sqr(const itaylor& x);
itaylor pow(const itaylor& x, const interval& alpha);

itaylor exp(const itaylor& x);
itaylor expm1(const itaylor& x);

itaylor ln(const itaylor& x);
itaylor lnp1(const itaylor& x);

itaylor sin(const itaylor& x);
itaylor cos(const itaylor& x);
itaylor tan(const itaylor& x);
itaylor cot(const itaylor& x);

itaylor sinh(const itaylor& x);
itaylor cosh(const itaylor& x);
itaylor tanh(const itaylor& x);
itaylor coth(const itaylor& x);

itaylor asin(const itaylor& x);
itaylor acos(const itaylor& x);
itaylor atan(const itaylor& x);
itaylor acot(const itaylor& x);

itaylor asinh(const itaylor& x);
itaylor acosh(const itaylor& x);
itaylor atanh(const itaylor& x);
itaylor acoth(const itaylor& x);

itaylor erf(const itaylor& x);
itaylor erfc(const itaylor& x);

void f_g_u(const itaylor& f, const itaylor& g, const itaylor& u,
                    int nb_function); 


} // End of namespace taylor

#endif

